Persuaded, Not Informed: Incentive-Misaligned Witnesses Defeat In-Context Grounding

Language-model agents increasingly answer questions over customer-relationship management (CRM) records, such as whether to qualify a sales lead. We identify a failure mode not addressed by a stronger model: when the context contains an assertion by a party with an incentive toward optimism - here the sales representative, a witness recorded in the CRM - the model treats the assertion as evidence and clears deals the company's own records deem unacceptable. Across 100 lead-qualification tasks from CRMArena-Pro, the representative asserts an acceptable timeline in every call and an acceptable budget in 76; on the 31 tasks where such an assertion contradicts the price list and installation policy, a model reading only the transcript clears the deal in 29 of 31 cases. The signature is consistent across seven models from four providers (misled on 87-97%); scale and explicit reasoning confer no resistance. Only 3 of 35 genuine failures involve no assertion: the failure is persuasion, not missing information. We contribute a diagnostic method rather than an architecture: (i) a bucket analysis that separates persuasion from information gaps, (ii) a same-information control showing that supplying the records to the model lowers strict accuracy from 41 to 18 while raising recall - precision collapses - and (iii) a compute-step control that holds extraction fixed and varies only who computes Budget and Timeline. The margin ranges from 42 points on an inexpensive model to 2-5 points on models that already compute correctly; on the strongest models the arms are within confidence intervals, so the pattern is a consistent direction and a soundness property, not a proved performance floor. We pre-specify a generalization test that returns a negative result, characterize the precondition (a policy exactly specified in the inputs), and release all evaluation artifacts.

==> anc/CONTROLS.md <==
# Fairness controls — same information, then compute-step isolation (2026-09-12)

All runs: all 100 lead-qualification tasks, temp 0, conc 4, context = OpenViking
**L2 = verbatim layer** from `ov_lead_ctx.json` (the 89% arm of the paper's
layer ablation, NOT the distilled L0/L1 arm that scored 29%). Strict = exact set match; contain = all gold factors
present, extras tolerated.

## 1. Same-information control (GPT-4o mini)
Does the transcript-only reader fail for lack of the price list / policy?
Hand it everything Sales-Brain's code has and re-measure.

| condition | records go to | strict | contain | Budget | Auth | Need | Time | None |
|---|---|---|---|---|---|---|---|---|
| transcript only (v1) | — | **41** | 58 | 1/19 | 13/27 | 10/15 | 0/11 | 17/20 |
| + records, model reasons (v4) | model | **18** | 67 | 0/19 | 1/27 | 2/15 | 0/11 | 15/20 |
| + records, conservative prompt (v5) | model | **11** | 62 | 0/19 | 0/27 | 0/15 | 0/11 | 11/20 |
| extract → compute (hybrid, L2) | code | **85** | 86 | 17/19 | 27/27 | 9/15 | 9/11 | 20/20 |

Reading: giving the model the records **raises contain (58→67) and lowers strict
(41→18)** — recall of true failures goes up, precision collapses (49 substring
hits = spurious extra factors). This is over-correction (paranoia), the
*opposite* failure mode from the credulity in the headline finding. It is not an
information gap. Only moving the computation into code raises both metrics.

### 1b. Re-verification of finding 3 (records make the model worse under strict)
| model | v1 strict/contain | v4 strict/contain | Δ strict | Δ contain | Auth | Need | None (v1→v4) |
|---|---|---|---|---|---|---|---|
| GPT-4o mini, repeat | 41 / 59 | 20 / 71 | −21 | +12 | 13→3 | 10→2 | 17→15 |
| GPT-4o (new model) | 53 / 56 | 20 / 68 | −33 | +12 | 25→8 | 12→0 | 15→6 |

Reproduces the prior mini run (41/58 → 18/67) within 1–2 pts (API nondeterminism
at temp 0). Holds on a stronger model and the collapse is *larger* there. Wilson
95%: 53 → [43–62]; 20 → [13–29]. Same signature every time: recall up, precision
down, Authority/Need/None corrupted. Paper's 28% "+records" rung (GPT-4o, train
split) is the same effect on a subset.

## 2. Compute-step control — everything fixed except who computes
Isolates the single variable. ONE extraction call per lead, same four narrow
booleans, catalog + policy in context. From the *identical* extracted JSON:
- **model computes** → use the model's own `budget_fail` / `timeline_fail`
- **code computes** → recompute both from the same extracted products

| model | who computes B/T | strict | contain | Budget | Auth | Need | Time | None |
|---|---|---|---|---|---|---|---|---|
| GPT-4o mini | model | **43** | 60 | 5/19 | 15/27 | 6/15 | 2/11 | 14/20 |
| GPT-4o mini | code (same extraction) | **85** | 85 | 17/19 | 27/27 | 10/15 | 9/11 | 20/20 |
| o3-mini (reasoning) | model | **62** | 71 | 14/19 | 23/27 | 5/15 | 9/11 | 10/20 |
| o3-mini (reasoning) | code (same extraction) | **80** | 81 | 16/19 | 27/27 | 6/15 | 9/11 | 20/20 |
| GPT-5 (frontier) | model | **64** | 78 | 11/19 | 19/27 | 6/15 | **11/11** | 15/20 |
| GPT-5 (frontier) | code (same extraction) | **81** | 81 | 16/19 | 27/27 | 6/15 | 9/11 | 20/20 |

**Seed 2 (reasoning-model run-to-run variance):** o3-mini model 71 / code 82 (+11)
vs seed-1 62 / 80 (+18); pooled ≈ 66.5 → 81 (+14.5). The model-computes arm swings
9 pts between runs; the code arm 2 pts — code is also the *more stable* path.
GPT-5 seed 2: model 58 / code 79 (+21) vs seed-1 64 / 81 (+17); pooled 61 → 80
(+19). Same pattern: model arm swings 6 pts, code arm 2. Per-factor seed 2:
model Budget 9/19, Auth 19/27, Need 5/15, Time 9/11, None 14/20; code Budget
16/19, Auth 27/27, Need 5/15, Time 9/11, None 20/20 — Timeline 11/11 in seed 1
was not stable (9/11 in seed 2), so drop "GPT-5 beats code on Timeline" as a
claim; say "matches".

GPT-5 replicates o3-mini almost exactly (+17 vs +18). Note GPT-5 computing
Timeline itself scores **11/11, beating code's 9/11** — code's edge is not
uniform per factor; it wins on Budget (11→16), Authority (19→27), None (15→20).
Wilson 95%: 64 → [54–73]; 81 → [72–88] (barely overlap at 73/72). Each frontier
margin is marginal alone at n=100; two independent models agreeing on sign and
magnitude is what makes it credible.

Reading: format, decomposition, and information are identical across each pair;
**only the compute step differs.** On GPT-4o mini the gap is 43→85 (+42). On the
reasoning model it narrows to 62→80 (+18) — o3-mini *can* do the arithmetic
(Budget 14/19, Timeline 9/11 ≈ code's 16/19, 9/11), so for it computation is no
longer the bottleneck; its remaining loss is **over-flagging qualified deals**
(None 10/20 vs 20/20). So: code's edge is largest on cheap models, persists on
reasoning models, and on reasoning models is a *precision* advantage, not an
arithmetic one. Note o3-mini's code row (80) trails mini's (85) because its
extraction/Need judgments are slightly worse — code compute is only as good as
the extraction it is fed. Script: `ov_compute_control.py`, outputs
`compute_control_<model>.json`.

## 2b. 95% Wilson intervals on strict (n=100)
| row | strict | 95% CI |
|---|---|---|
| transcript only (v1) | 41 | 32–51 |
| + records, model reasons (v4) | 18 | 12–27 |
| + records, conservative (v5) | 11 | 6–19 |
| extract → compute (hybrid) | 85 | 77–91 |
| mini, model computes | 43 | 34–53 |
| mini, code computes | 85 | 77–91 |
| o3-mini, model computes | 62 | 52–71 |
| o3-mini, code computes | 80 | 71–87 |
| GPT-5, model computes (seed 1 / 2) | 64 / 58 | 54–73 / 48–67 |
| GPT-5, code computes (seed 1 / 2) | 81 / 79 | 72–88 / 70–86 |
| Claude Sonnet 5, model computes (run 3) | 76 | 67–83 |
| Claude Sonnet 5, code computes (run 3) | 80 | 71–87 |

Reading: the records-hurt effect (41→18) and the mini compute gap (43→85) are
clearly separated. The **o3-mini compute gap abuts at 71** (52–71 vs 71–87) — real
in direction, only marginally resolved at n=100; state it as such.

## 2c. Second providers (2026-09-13)
31-case gullibility sweep (`ov_provider_sweep.py`, same CONTRA set/prompts/grading):

| model | provider | fooled | caught |
|---|---|---|---|
| claude-sonnet-5 | Anthropic | 30/31 = 96.8% [84–99] | 26/31 = 83.9% [67–93] |
| kimi-k2.6 | Moonshot (open weights) | 27/31 = 87.1% [71–95] | 26/31 = 83.9% [67–93] |

Kimi only accepts temperature=1 → single non-deterministic sample; Claude via
Anthropic SDK 1.5 (no temperature kwarg). Sycophancy is provider-independent.
Paper's "six models, single provider" caveat is retired; now eight models, three
providers. Sweep floor moves 90% → 87%.

Compute-step control on Claude Sonnet 5, two runs:

| run | errors | model strict/contain | code strict/contain | Budget | Auth | Need | Time | None |
|---|---|---|---|---|---|---|---|---|
| 1 (conc 4) | 12 | 72 / 75 | 74 / 75 | 13→15/17 | 23/23 | 8/14 | 8/9 | 17/17 |
| 2 (conc 2) | 7, all JSONDecodeError | **73 / 77** | **75 / 77** | 14→14/16 | 23→25/25 | 7/15 | 9→8/11 | 18→19/19 |
| 3 (conc 3, raw_decode parser) | 4, JSONDecodeError | **76 / 81** | **80 / 82** | 16→17/19 | 25→27/27 | 8/15 | 7/10 | 17→18/18 |

Errors = Claude appended prose after the JSON object; graded wrong in both arms
(over the 96 parsed rows of run 3: 79 / 83). Pooled 3 runs: 73.7 → 76.3, **+2 to +4**,
inside the CI (67–83 vs 71–87). **Claude does the arithmetic itself.** This is the honest ceiling of the claim — on the one
model that neither miscomputes nor over-flags, code buys a floor, not a lift.
Paper now says so (tab:sameinfo dagger row + text).

Compute-step control on **Kimi K2.6** (temp 1, conc 4, `timeout=180`; 81 min wall):
model **75 / 79**, code **80 / 80**, 5 APITimeoutErrors graded wrong in both
arms (over 95 parsed: 79 / 84). Per-factor model→code: Budget 15→16/19, Auth
25→27/27, Need 7→8/14, Time 10→9/11, None 15→17/17. **+5**, same shape as
Claude: the gain is precision (Auth/None), not arithmetic. CI 66–82 vs 71–87.
(First Kimi attempt hung 8.5 h with no client timeout — always set one.)

## 2d. Tier-2 positive-generalization candidate: `policy_violation_identification`
Tested the hypothesis that the label is a date-eligibility rule (article windows
30/60/90/365 days vs Order.EffectiveDate → Case.CreatedDate gap). It is not:
per issue, violated and compliant gaps overlap completely (e.g. Workflow
Integration Lag violated {2, 22} vs compliant {1…904}; Security Compliance
violated {54…368} vs compliant {14, 88, 257}). Together with the earlier
finding that the label is not determined by the recommended-solution text, the
task is **underdetermined from the ingested data** → second negative, not a
generalization win. Report as such; do not build a solver for it.

## 3. What this corrected in our own argument
- **Decomposition was over-credited.** Authority 13/27 (holistic) → 15/27 with
  narrow booleans when the model computes → 27/27 when code computes. Asking a
  narrow question contributed +2; removing the model's spurious Budget/Timeline
  flags (which contaminated correct Authority/None sets) contributed +12. The gain
  is the computation, not the question format.
- **"Code decides" is precisely Budget + Timeline.** Authority and Need are the
  model's booleans in every arm; code relays them. Residual Need misses are model
  judgments, not extraction errors.
- **Fail-safe gate:** code never flags Budget when an extracted product name misses
  the catalog (`priced=False`) — name-extraction errors suppress a Budget verdict
  rather than fabricate one.
- **Report both metrics.** Strict alone told a one-sided story; contain shows the
  records do help recall.
- **One model per table.** The same-info table is GPT-4o mini throughout; the
  paper's 28% "+records" rung is GPT-4o on the training split and is cited as such.


==> anc/README.md <==
Ancillary files for "Persuaded, Not Informed" (ML paper).
Harness scripts (ov_*.py, rag_baseline.py, err_budget.py), pre-specifications
(*_preregistration.json, memory_answerable_classification.json), the fixed
80/20 split (split.json), and per-run result files (*.json). Benchmark records
are NOT included (CRMArena-Pro, CC BY-NC 4.0): obtain them from the benchmark
authors. Scripts read API keys from environment variables only.


==> anc/accuracy_sweep.json <==
[
  {
    "model": "gpt-4o-mini",
    "ok": 84,
    "n": 100,
    "acc": 84.0,
    "ci": [
      75.57955544110557,
      89.90479765052628
    ]
  },
  {
    "model": "gpt-4.1-mini",
    "ok": 83,
    "n": 100,
    "acc": 83.0,
    "ci": [
      74.45181876635702,
      89.10652394022685
    ]
  },
  {
    "model": "gpt-4o",
    "ok": 89,
    "n": 100,
    "acc": 89.0,
    "ci": [
      81.36853697209699,
      93.74586804477487
    ]
  },
  {
    "model": "gpt-4.1",
    "ok": 84,
    "n": 100,
    "acc": 84.0,
    "ci": [
      75.57955544110557,
      89.90479765052628
    ]
  },
  {
    "model": "gpt-5",
    "ok": 80,
    "n": 100,
    "acc": 80.0,
    "ci": [
      71.11690380734977,
      86.66340774409012
    ]
  },
  {
    "model": "o3-mini",
    "ok": 78,
    "n": 100,
    "acc": 78.0,
    "ci": [
      68.9294652849997,
      84.9988254963442
    ]
  },
  {
    "model": "gpt-5-mini",
    "ok": 78,
    "n": 100,
    "acc": 78.0,
    "ci": [
      68.9294652849997,
      84.9988254963442
    ]
  }
]

==> anc/anthropic_acc.json <==
{
  "model": "claude-haiku-4-5-20251001",
  "vendor": "anthropic",
  "ok": 84,
  "n": 100,
  "acc": 84.0,
  "ci": [
    75.57955544110557,
    89.90479765052628
  ],
  "api_errors": 0
}

==> anc/compute_control_claude-fable-5-1.json <==
{
  "model": "claude-fable-5-1",
  "model_computes": {
    "strict": 87,
    "contain": 87,
    "n": 100,
    "errors": 1,
    "error_types": {
      "ERR:JSONDecodeError": 1
    },
    "per_factor": {
      "Authority": "27/27",
      "Timeline": "9/11",
      "Budget": "17/18",
      "Need": "11/15",
      "Authority, Need": "2/3",
      "Budget, Need": "1/2",
      "Budget, Authority": "1/2",
      "Timeline, Need": "0/1"
    },
    "none": "19/20"
  },
  "code_computes": {
    "strict": 88,
    "contain": 88,
    "n": 100,
    "errors": 1,
    "error_types": {
      "ERR:JSONDecodeError": 1
    },
    "per_factor": {
      "Authority": "27/27",
      "Timeline": "9/11",
      "Budget": "17/18",
      "Need": "11/15",
      "Authority, Need": "2/3",
      "Budget, Need": "1/2",
      "Budget, Authority": "1/2",
      "Timeline, Need": "0/1"
    },
    "none": "20/20"
  }
}

==> anc/compute_control_claude-sonnet-5.json <==
{
  "model": "claude-sonnet-5",
  "model_computes": {
    "strict": 76,
    "contain": 81,
    "n": 100,
    "errors": 4,
    "error_types": {
      "ERR:JSONDecodeError": 4
    },
    "per_factor": {
      "Authority": "25/27",
      "Timeline": "7/10",
      "Budget": "16/19",
      "Need": "8/15",
      "Authority, Need": "2/3",
      "Budget, Need": "0/2",
      "Budget, Authority": "1/2"
    },
    "none": "17/18"
  },
  "code_computes": {
    "strict": 80,
    "contain": 82,
    "n": 100,
    "errors": 4,
    "error_types": {
      "ERR:JSONDecodeError": 4
    },
    "per_factor": {
      "Authority": "27/27",
      "Timeline": "7/10",
      "Budget": "17/19",
      "Need": "8/15",
      "Authority, Need": "2/3",
      "Budget, Need": "0/2",
      "Budget, Authority": "1/2"
    },
    "none": "18/18"
  }
}

==> anc/compute_control_claude-sonnet-5_run1.json <==
{
  "model": "claude-sonnet-5",
  "model_computes": {
    "strict": 72,
    "contain": 75,
    "n": 100,
    "errors": 12,
    "per_factor": {
      "Authority": "23/23",
      "Timeline": "8/9",
      "Budget": "13/17",
      "Need": "8/14",
      "Authority, Need": "1/3",
      "Budget, Need": "1/2",
      "Budget, Authority": "1/2",
      "Timeline, Need": "0/1"
    },
    "none": "17/17"
  },
  "code_computes": {
    "strict": 74,
    "contain": 75,
    "n": 100,
    "errors": 12,
    "per_factor": {
      "Authority": "23/23",
      "Timeline": "8/9",
      "Budget": "15/17",
      "Need": "8/14",
      "Authority, Need": "1/3",
      "Budget, Need": "1/2",
      "Budget, Authority": "1/2",
      "Timeline, Need": "0/1"
    },
    "none": "17/17"
  }
}

==> anc/compute_control_claude-sonnet-5_run2.json <==
{
  "model": "claude-sonnet-5",
  "model_computes": {
    "strict": 73,
    "contain": 77,
    "n": 100,
    "errors": 7,
    "error_types": {
      "ERR:JSONDecodeError": 7
    },
    "per_factor": {
      "Authority": "23/25",
      "Timeline": "9/11",
      "Budget": "14/16",
      "Need": "7/15",
      "Authority, Need": "1/3",
      "Budget, Authority": "1/2",
      "Timeline, Need": "0/1",
      "Budget, Need": "0/1"
    },
    "none": "18/19"
  },
  "code_computes": {
    "strict": 75,
    "contain": 77,
    "n": 100,
    "errors": 7,
    "error_types": {
      "ERR:JSONDecodeError": 7
    },
    "per_factor": {
      "Authority": "25/25",
      "Timeline": "8/11",
      "Budget": "14/16",
      "Need": "7/15",
      "Authority, Need": "1/3",
      "Budget, Authority": "1/2",
      "Timeline, Need": "0/1",
      "Budget, Need": "0/1"
    },
    "none": "19/19"
  }
}

==> anc/compute_control_gpt-4o-mini.json <==
{
  "model": "gpt-4o-mini",
  "model_computes": {
    "strict": 43,
    "contain": 60,
    "n": 100,
    "errors": 0,
    "per_factor": {
      "Authority": "15/27",
      "Timeline": "2/11",
      "Budget": "5/19",
      "Need": "6/15",
      "Authority, Need": "0/3",
      "Budget, Need": "0/2",
      "Budget, Authority": "1/2",
      "Timeline, Need": "0/1"
    },
    "none": "14/20"
  },
  "code_computes": {
    "strict": 85,
    "contain": 85,
    "n": 100,
    "errors": 0,
    "per_factor": {
      "Authority": "27/27",
      "Timeline": "9/11",
      "Budget": "17/19",
      "Need": "10/15",
      "Authority, Need": "1/3",
      "Budget, Need": "0/2",
      "Budget, Authority": "1/2",
      "Timeline, Need": "0/1"
    },
    "none": "20/20"
  }
}

==> anc/compute_control_gpt-5.6-sol.json <==
{
  "model": "gpt-5.6-sol",
  "model_computes": {
    "strict": 87,
    "contain": 87,
    "n": 100,
    "errors": 0,
    "error_types": {},
    "per_factor": {
      "Authority": "27/27",
      "Timeline": "9/11",
      "Budget": "17/19",
      "Need": "10/15",
      "Authority, Need": "2/3",
      "Budget, Need": "1/2",
      "Budget, Authority": "1/2",
      "Timeline, Need": "0/1"
    },
    "none": "20/20"
  },
  "code_computes": {
    "strict": 87,
    "contain": 87,
    "n": 100,
    "errors": 0,
    "error_types": {},
    "per_factor": {
      "Authority": "27/27",
      "Timeline": "9/11",
      "Budget": "17/19",
      "Need": "10/15",
      "Authority, Need": "2/3",
      "Budget, Need": "1/2",
      "Budget, Authority": "1/2",
      "Timeline, Need": "0/1"
    },
    "none": "20/20"
  }
}

==> anc/compute_control_gpt-5_seed1.json <==
{
  "model": "gpt-5",
  "model_computes": {
    "strict": 64,
    "contain": 78,
    "n": 100,
    "errors": 0,
    "per_factor": {
      "Authority": "19/27",
      "Timeline": "11/11",
      "Budget": "11/19",
      "Need": "6/15",
      "Authority, Need": "1/3",
      "Budget, Need": "0/2",
      "Budget, Authority": "1/2",
      "Timeline, Need": "0/1"
    },
    "none": "15/20"
  },
  "code_computes": {
    "strict": 81,
    "contain": 81,
    "n": 100,
    "errors": 0,
    "per_factor": {
      "Authority": "27/27",
      "Timeline": "9/11",
      "Budget": "16/19",
      "Need": "6/15",
      "Authority, Need": "2/3",
      "Budget, Need": "0/2",
      "Budget, Authority": "1/2",
      "Timeline, Need": "0/1"
    },
    "none": "20/20"
  }
}

==> anc/compute_control_gpt-5_seed2.json <==
{
  "model": "gpt-5",
  "model_computes": {
    "strict": 58,
    "contain": 73,
    "n": 100,
    "errors": 0,
    "per_factor": {
      "Authority": "19/27",
      "Timeline": "9/11",
      "Budget": "9/19",
      "Need": "5/15",
      "Authority, Need": "1/3",
      "Budget, Need": "0/2",
      "Budget, Authority": "1/2",
      "Timeline, Need": "0/1"
    },
    "none": "14/20"
  },
  "code_computes": {
    "strict": 79,
    "contain": 79,
    "n": 100,
    "errors": 0,
    "per_factor": {
      "Authority": "27/27",
      "Timeline": "9/11",
      "Budget": "16/19",
      "Need": "5/15",
      "Authority, Need": "1/3",
      "Budget, Need": "0/2",
      "Budget, Authority": "1/2",
      "Timeline, Need": "0/1"
    },
    "none": "20/20"
  }
}

==> anc/compute_control_kimi-k2.6.json <==
{
  "model": "kimi-k2.6",
  "model_computes": {
    "strict": 75,
    "contain": 79,
    "n": 100,
    "errors": 5,
    "error_types": {
      "ERR:APITimeoutError": 5
    },
    "per_factor": {
      "Authority": "25/27",
      "Timeline": "10/11",
      "Budget": "15/19",
      "Need": "7/14",
      "Budget, Need": "0/2",
      "Authority, Need": "2/2",
      "Budget, Authority": "1/2",
      "Timeline, Need": "0/1"
    },
    "none": "15/17"
  },
  "code_computes": {
    "strict": 80,
    "contain": 80,
    "n": 100,
    "errors": 5,
    "error_types": {
      "ERR:APITimeoutError": 5
    },
    "per_factor": {
      "Authority": "27/27",
      "Timeline": "9/11",
      "Budget": "16/19",
      "Need": "8/14",
      "Budget, Need": "0/2",
      "Authority, Need": "2/2",
      "Budget, Authority": "1/2",
      "Timeline, Need": "0/1"
    },
    "none": "17/17"
  }
}

==> anc/compute_control_o3-mini_seed1.json <==
{
  "model": "o3-mini",
  "model_computes": {
    "strict": 62,
    "contain": 71,
    "n": 100,
    "errors": 0,
    "per_factor": {
      "Authority": "23/27",
      "Timeline": "9/11",
      "Budget": "14/19",
      "Need": "5/15",
      "Authority, Need": "1/3",
      "Budget, Need": "0/2",
      "Budget, Authority": "0/2",
      "Timeline, Need": "0/1"
    },
    "none": "10/20"
  },
  "code_computes": {
    "strict": 80,
    "contain": 81,
    "n": 100,
    "errors": 0,
    "per_factor": {
      "Authority": "27/27",
      "Timeline": "9/11",
      "Budget": "16/19",
      "Need": "6/15",
      "Authority, Need": "1/3",
      "Budget, Need": "0/2",
      "Budget, Authority": "1/2",
      "Timeline, Need": "0/1"
    },
    "none": "20/20"
  }
}

==> anc/compute_control_o3-mini_seed2.json <==
{
  "model": "o3-mini",
  "model_computes": {
    "strict": 71,
    "contain": 80,
    "n": 100,
    "errors": 0,
    "per_factor": {
      "Authority": "23/27",
      "Timeline": "9/11",
      "Budget": "14/19",
      "Need": "4/15",
      "Authority, Need": "1/3",
      "Budget, Need": "0/2",
      "Budget, Authority": "1/2",
      "Timeline, Need": "0/1"
    },
    "none": "19/20"
  },
  "code_computes": {
    "strict": 82,
    "contain": 82,
    "n": 100,
    "errors": 0,
    "per_factor": {
      "Authority": "27/27",
      "Timeline": "9/11",
      "Budget": "17/19",
      "Need": "7/15",
      "Authority, Need": "1/3",
      "Budget, Need": "0/2",
      "Budget, Authority": "1/2",
      "Timeline, Need": "0/1"
    },
    "none": "20/20"
  }
}

==> anc/compute_control_qwen3.8-max.json <==
{
  "model": "qwen/qwen3.8-max-0902",
  "model_computes": {"strict": 80, "contain": 80, "n": 100, "errors": 0,
    "per_factor": {"Budget": "17/19", "Authority": "27/27", "Need": "5/15", "Timeline": "9/11"},
    "none": "20/20"},
  "code_computes": {"strict": 80, "contain": 80, "n": 100, "errors": 0,
    "per_factor": {"Budget": "17/19", "Authority": "27/27", "Need": "5/15", "Timeline": "9/11"},
    "none": "20/20"}
}


==> anc/err_budget.py <==
"""Error-budget decomposition for extract-then-compute (cheap reader gpt-4o-mini).
Compute is deterministic, so all end-to-end error must be extraction error.
We PROVE it: dump extracted facts + computed answer + gold, classify each miss
by which extracted field is missing/unmatched. Also verify the compute step is
correct-by-construction by checking that misses trace to a concrete field gap,
not to the arithmetic.
Run: OPENAI_API_KEY="$(cat .oai_key)" ./ovenv/bin/python err_budget.py
"""
import json, re
from concurrent.futures import ThreadPoolExecutor
import ov_accuracy_sweep as S
import ov_lead_hc as H
CTX = json.load(open(H.CTX)); items = list(CTX.items())
MODEL = "gpt-4o-mini"

def classify(it):
    idx, r = it
    out = S.chat_json(MODEL, H.EXTRACT, f"# CRM call memory\n{r['L2'][:4500]}")
    try:
        d = json.loads(re.search(r"\{.*\}", out or "", re.S).group())
    except Exception:
        d = {}
    fails=[]; total=0.0; priced=True; unmatched=[]
    for p in d.get("products",[]) or []:
        nm=str(p.get("name","")).lower(); pr=H.CATALOG.get(nm)
        if pr is None: priced=False; unmatched.append(nm)
        else: total+=pr*(p.get("qty") or 0)
    bud=d.get("stated_budget")
    if priced and bud and total>float(bud): fails.append("Budget")
    units=sum((p.get("qty") or 0) for p in (d.get("products") or []))
    req=d.get("required_timeline_days")
    if units and req and H.tier_days(units)>int(req): fails.append("Timeline")
    if d.get("authority_fail"): fails.append("Authority")
    if d.get("need_fail"): fails.append("Need")
    got=", ".join(fails) if fails else "None"
    _,sok,*_=H.grade(got, r["gt"])
    ok=bool(sok)
    ec=None
    if not ok:
        if not d: ec="extract:empty"
        elif unmatched: ec="extract:product-name-unmatched"
        elif "Budget" in (r["gt"] or "") or "Budget" in got:
            ec="extract:budget-field" if (bud is None) else "compute-or-label"
        elif "Timeline" in (r["gt"] or "") or "Timeline" in got:
            ec="extract:timeline-field" if (req is None) else "compute-or-label"
        else: ec="compute-or-label"
    return dict(idx=idx, ok=ok, got=got, gt=r["gt"], priced=priced,
                unmatched=unmatched, bud=bud, req=req, err_class=ec)

with ThreadPoolExecutor(max_workers=8) as ex:
    rows=list(ex.map(classify, items))
json.dump(rows, open("err_budget_rows.json","w"), indent=2)
ok=sum(1 for x in rows if x["ok"]); n=len(rows)
from collections import Counter
c=Counter(x["err_class"] for x in rows if not x["ok"])
print(f"MODEL={MODEL} correct={ok}/{n}")
print("error classes among the", n-ok, "misses:")
for k,v in c.most_common(): print(f"  {v:3}  {k}")
ext=sum(v for k,v in c.items() if k and k.startswith('extract'))
print(f"extraction-attributable errors: {ext}/{n-ok}")


==> anc/err_budget_rows.json <==
[
  {
    "idx": "0",
    "ok": true,
    "got": "Authority",
    "gt": [
      "Authority"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 2261,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "1",
    "ok": true,
    "got": "Authority",
    "gt": [
      "Authority"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 586,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "2",
    "ok": true,
    "got": "Timeline",
    "gt": [
      "Timeline"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 5121,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "3",
    "ok": true,
    "got": "Authority",
    "gt": [
      "Authority"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 3203,
    "req": 3,
    "err_class": null
  },
  {
    "idx": "4",
    "ok": true,
    "got": "Budget",
    "gt": [
      "Budget"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 1635,
    "req": 4,
    "err_class": null
  },
  {
    "idx": "5",
    "ok": true,
    "got": "Authority",
    "gt": [
      "Authority"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 5243,
    "req": 3,
    "err_class": null
  },
  {
    "idx": "6",
    "ok": true,
    "got": "Need",
    "gt": [
      "Need"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 1688,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "7",
    "ok": true,
    "got": "None",
    "gt": [
      null
    ],
    "priced": true,
    "unmatched": [],
    "bud": 2321,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "8",
    "ok": true,
    "got": "None",
    "gt": [
      null
    ],
    "priced": true,
    "unmatched": [],
    "bud": 1063,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "9",
    "ok": true,
    "got": "Need",
    "gt": [
      "Need"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 2919,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "10",
    "ok": true,
    "got": "Timeline",
    "gt": [
      "Timeline"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 2725,
    "req": 2,
    "err_class": null
  },
  {
    "idx": "11",
    "ok": true,
    "got": "Budget",
    "gt": [
      "Budget"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 1112,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "12",
    "ok": true,
    "got": "Authority",
    "gt": [
      "Authority"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 5805,
    "req": 3,
    "err_class": null
  },
  {
    "idx": "13",
    "ok": false,
    "got": "None",
    "gt": [
      "Timeline"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 2395,
    "req": 2,
    "err_class": "compute-or-label"
  },
  {
    "idx": "14",
    "ok": true,
    "got": "Authority",
    "gt": [
      "Authority"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 5594,
    "req": 4,
    "err_class": null
  },
  {
    "idx": "15",
    "ok": true,
    "got": "Authority",
    "gt": [
      "Authority"
    ],
    "priced": false,
    "unmatched": [
      "cryptguard modules"
    ],
    "bud": 2883,
    "req": 3,
    "err_class": null
  },
  {
    "idx": "16",
    "ok": false,
    "got": "None",
    "gt": [
      "Timeline"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 3769,
    "req": 1,
    "err_class": "compute-or-label"
  },
  {
    "idx": "17",
    "ok": true,
    "got": "None",
    "gt": [
      null
    ],
    "priced": true,
    "unmatched": [],
    "bud": 5820,
    "req": 4,
    "err_class": null
  },
  {
    "idx": "18",
    "ok": true,
    "got": "Budget",
    "gt": [
      "Budget"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 517,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "19",
    "ok": true,
    "got": "Budget",
    "gt": [
      "Budget"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 1461,
    "req": 3,
    "err_class": null
  },
  {
    "idx": "20",
    "ok": true,
    "got": "None",
    "gt": [
      null
    ],
    "priced": true,
    "unmatched": [],
    "bud": 1886,
    "req": 7,
    "err_class": null
  },
  {
    "idx": "21",
    "ok": false,
    "got": "None",
    "gt": [
      "Need"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 548,
    "req": 1,
    "err_class": "compute-or-label"
  },
  {
    "idx": "22",
    "ok": true,
    "got": "Budget",
    "gt": [
      "Budget"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 2982,
    "req": 3,
    "err_class": null
  },
  {
    "idx": "23",
    "ok": true,
    "got": "Budget",
    "gt": [
      "Budget"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 273,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "24",
    "ok": true,
    "got": "None",
    "gt": [
      null
    ],
    "priced": true,
    "unmatched": [],
    "bud": 1796,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "25",
    "ok": true,
    "got": "None",
    "gt": [
      null
    ],
    "priced": true,
    "unmatched": [],
    "bud": null,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "26",
    "ok": true,
    "got": "Timeline",
    "gt": [
      "Timeline"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 4240,
    "req": 2,
    "err_class": null
  },
  {
    "idx": "27",
    "ok": true,
    "got": "Need",
    "gt": [
      "Need"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 3965,
    "req": 4,
    "err_class": null
  },
  {
    "idx": "28",
    "ok": true,
    "got": "Authority",
    "gt": [
      "Authority"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 2682,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "29",
    "ok": true,
    "got": "Timeline",
    "gt": [
      "Timeline"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 6368,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "30",
    "ok": true,
    "got": "Budget",
    "gt": [
      "Budget"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 2445,
    "req": 3,
    "err_class": null
  },
  {
    "idx": "31",
    "ok": false,
    "got": "None",
    "gt": [
      "Need"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 1207,
    "req": 1,
    "err_class": "compute-or-label"
  },
  {
    "idx": "32",
    "ok": false,
    "got": "None",
    "gt": [
      "Need"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 6397,
    "req": 3,
    "err_class": "compute-or-label"
  },
  {
    "idx": "33",
    "ok": true,
    "got": "Authority",
    "gt": [
      "Authority"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 2742,
    "req": 3,
    "err_class": null
  },
  {
    "idx": "34",
    "ok": true,
    "got": "Need",
    "gt": [
      "Need"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 594,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "35",
    "ok": true,
    "got": "None",
    "gt": [
      null
    ],
    "priced": true,
    "unmatched": [],
    "bud": 5249,
    "req": 3,
    "err_class": null
  },
  {
    "idx": "36",
    "ok": false,
    "got": "Authority",
    "gt": [
      "Authority, Need"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 6364,
    "req": 3,
    "err_class": "compute-or-label"
  },
  {
    "idx": "37",
    "ok": true,
    "got": "None",
    "gt": [
      null
    ],
    "priced": true,
    "unmatched": [],
    "bud": 504,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "38",
    "ok": true,
    "got": "None",
    "gt": [
      null
    ],
    "priced": true,
    "unmatched": [],
    "bud": null,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "39",
    "ok": false,
    "got": "None",
    "gt": [
      "Budget"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 3921,
    "req": 1,
    "err_class": "compute-or-label"
  },
  {
    "idx": "40",
    "ok": true,
    "got": "Authority",
    "gt": [
      "Authority"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 911,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "41",
    "ok": true,
    "got": "Authority",
    "gt": [
      "Authority"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 4389,
    "req": 3,
    "err_class": null
  },
  {
    "idx": "42",
    "ok": false,
    "got": "Need",
    "gt": [
      "Budget, Need"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 2041,
    "req": 3,
    "err_class": "compute-or-label"
  },
  {
    "idx": "43",
    "ok": true,
    "got": "None",
    "gt": [
      null
    ],
    "priced": true,
    "unmatched": [],
    "bud": 1404,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "44",
    "ok": true,
    "got": "Timeline",
    "gt": [
      "Timeline"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 2880,
    "req": 2,
    "err_class": null
  },
  {
    "idx": "45",
    "ok": true,
    "got": "None",
    "gt": [
      null
    ],
    "priced": true,
    "unmatched": [],
    "bud": 1827,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "46",
    "ok": true,
    "got": "Authority",
    "gt": [
      "Authority"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 2713,
    "req": 3,
    "err_class": null
  },
  {
    "idx": "47",
    "ok": true,
    "got": "Authority",
    "gt": [
      "Authority"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 466,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "48",
    "ok": false,
    "got": "Authority",
    "gt": [
      "Authority, Need"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 4337,
    "req": 3,
    "err_class": "compute-or-label"
  },
  {
    "idx": "49",
    "ok": true,
    "got": "Budget",
    "gt": [
      "Budget"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 804,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "50",
    "ok": true,
    "got": "Authority",
    "gt": [
      "Authority"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 4160,
    "req": 4,
    "err_class": null
  },
  {
    "idx": "51",
    "ok": true,
    "got": "Budget",
    "gt": [
      "Budget"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 483,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "52",
    "ok": true,
    "got": "Budget",
    "gt": [
      "Budget"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 1667,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "53",
    "ok": true,
    "got": "Authority",
    "gt": [
      "Authority"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 3106,
    "req": 3,
    "err_class": null
  },
  {
    "idx": "54",
    "ok": true,
    "got": "Budget",
    "gt": [
      "Budget"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 5978,
    "req": 4,
    "err_class": null
  },
  {
    "idx": "55",
    "ok": true,
    "got": "Need",
    "gt": [
      "Need"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 3660,
    "req": 4,
    "err_class": null
  },
  {
    "idx": "56",
    "ok": true,
    "got": "None",
    "gt": [
      null
    ],
    "priced": true,
    "unmatched": [],
    "bud": 3875,
    "req": 4,
    "err_class": null
  },
  {
    "idx": "57",
    "ok": true,
    "got": "None",
    "gt": [
      null
    ],
    "priced": true,
    "unmatched": [],
    "bud": 2402,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "58",
    "ok": true,
    "got": "Authority",
    "gt": [
      "Authority"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 2494,
    "req": 3,
    "err_class": null
  },
  {
    "idx": "59",
    "ok": true,
    "got": "Budget",
    "gt": [
      "Budget"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 532,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "60",
    "ok": true,
    "got": "Authority",
    "gt": [
      "Authority"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 1845,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "61",
    "ok": false,
    "got": "None",
    "gt": [
      "Need"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 2979,
    "req": 3,
    "err_class": "compute-or-label"
  },
  {
    "idx": "62",
    "ok": true,
    "got": "Authority",
    "gt": [
      "Authority"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 1044,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "63",
    "ok": true,
    "got": "Need",
    "gt": [
      "Need"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 2638,
    "req": 4,
    "err_class": null
  },
  {
    "idx": "64",
    "ok": true,
    "got": "None",
    "gt": [
      null
    ],
    "priced": true,
    "unmatched": [],
    "bud": 5082,
    "req": 3,
    "err_class": null
  },
  {
    "idx": "65",
    "ok": true,
    "got": "Budget",
    "gt": [
      "Budget"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 3750,
    "req": 4,
    "err_class": null
  },
  {
    "idx": "66",
    "ok": true,
    "got": "Authority",
    "gt": [
      "Authority"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 1031,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "67",
    "ok": true,
    "got": "Authority",
    "gt": [
      "Authority"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 4017,
    "req": 4,
    "err_class": null
  },
  {
    "idx": "68",
    "ok": true,
    "got": "Budget, Authority",
    "gt": [
      "Budget, Authority"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 890,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "69",
    "ok": true,
    "got": "None",
    "gt": [
      null
    ],
    "priced": true,
    "unmatched": [],
    "bud": 5850,
    "req": 3,
    "err_class": null
  },
  {
    "idx": "70",
    "ok": true,
    "got": "Authority",
    "gt": [
      "Authority"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 351,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "71",
    "ok": true,
    "got": "Need",
    "gt": [
      "Need"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 3719,
    "req": 3,
    "err_class": null
  },
  {
    "idx": "72",
    "ok": true,
    "got": "Budget",
    "gt": [
      "Budget"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 2131,
    "req": 3,
    "err_class": null
  },
  {
    "idx": "73",
    "ok": true,
    "got": "Authority",
    "gt": [
      "Authority"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 875,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "74",
    "ok": false,
    "got": "None",
    "gt": [
      "Timeline, Need"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 2675,
    "req": 2,
    "err_class": "compute-or-label"
  },
  {
    "idx": "75",
    "ok": false,
    "got": "Authority",
    "gt": [
      "Budget, Authority"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 3125,
    "req": 3,
    "err_class": "compute-or-label"
  },
  {
    "idx": "76",
    "ok": true,
    "got": "None",
    "gt": [
      null
    ],
    "priced": true,
    "unmatched": [],
    "bud": 1356,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "77",
    "ok": true,
    "got": "None",
    "gt": [
      null
    ],
    "priced": true,
    "unmatched": [],
    "bud": 3637,
    "req": 3,
    "err_class": null
  },
  {
    "idx": "78",
    "ok": true,
    "got": "Authority",
    "gt": [
      "Authority"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 2531,
    "req": 3,
    "err_class": null
  },
  {
    "idx": "79",
    "ok": true,
    "got": "Authority",
    "gt": [
      "Authority"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 2758,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "80",
    "ok": true,
    "got": "Timeline",
    "gt": [
      "Timeline"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 2741,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "81",
    "ok": true,
    "got": "Budget",
    "gt": [
      "Budget"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 1011,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "82",
    "ok": true,
    "got": "None",
    "gt": [
      null
    ],
    "priced": true,
    "unmatched": [],
    "bud": 3146,
    "req": 4,
    "err_class": null
  },
  {
    "idx": "83",
    "ok": false,
    "got": "None",
    "gt": [
      "Need"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 4572,
    "req": 3,
    "err_class": "compute-or-label"
  },
  {
    "idx": "84",
    "ok": false,
    "got": "Budget",
    "gt": [
      "Budget, Need"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 1542,
    "req": 1,
    "err_class": "compute-or-label"
  },
  {
    "idx": "85",
    "ok": true,
    "got": "Budget",
    "gt": [
      "Budget"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 2909,
    "req": 3,
    "err_class": null
  },
  {
    "idx": "86",
    "ok": true,
    "got": "Need",
    "gt": [
      "Need"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 3839,
    "req": 4,
    "err_class": null
  },
  {
    "idx": "87",
    "ok": true,
    "got": "Authority",
    "gt": [
      "Authority"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 1984,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "88",
    "ok": false,
    "got": "None",
    "gt": [
      "Need"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 3522,
    "req": 3,
    "err_class": "compute-or-label"
  },
  {
    "idx": "89",
    "ok": true,
    "got": "None",
    "gt": [
      null
    ],
    "priced": true,
    "unmatched": [],
    "bud": 3306,
    "req": 3,
    "err_class": null
  },
  {
    "idx": "90",
    "ok": true,
    "got": "Authority",
    "gt": [
      "Authority"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 3054,
    "req": 4,
    "err_class": null
  },
  {
    "idx": "91",
    "ok": true,
    "got": "Timeline",
    "gt": [
      "Timeline"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 3200,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "92",
    "ok": true,
    "got": "Budget",
    "gt": [
      "Budget"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 2544,
    "req": 3,
    "err_class": null
  },
  {
    "idx": "93",
    "ok": true,
    "got": "Need",
    "gt": [
      "Need"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 5407,
    "req": 3,
    "err_class": null
  },
  {
    "idx": "94",
    "ok": true,
    "got": "Authority, Need",
    "gt": [
      "Authority, Need"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 1620,
    "req": 7,
    "err_class": null
  },
  {
    "idx": "95",
    "ok": true,
    "got": "None",
    "gt": [
      null
    ],
    "priced": true,
    "unmatched": [],
    "bud": 2689,
    "req": 4,
    "err_class": null
  },
  {
    "idx": "96",
    "ok": true,
    "got": "Timeline",
    "gt": [
      "Timeline"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 2418,
    "req": 1,
    "err_class": null
  },
  {
    "idx": "97",
    "ok": false,
    "got": "Budget, Timeline",
    "gt": [
      "Budget"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 4154,
    "req": 2,
    "err_class": "compute-or-label"
  },
  {
    "idx": "98",
    "ok": true,
    "got": "Timeline",
    "gt": [
      "Timeline"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 4136,
    "req": 2,
    "err_class": null
  },
  {
    "idx": "99",
    "ok": true,
    "got": "Authority",
    "gt": [
      "Authority"
    ],
    "priced": true,
    "unmatched": [],
    "bud": 1830,
    "req": 1,
    "err_class": null
  }
]

==> anc/gullibility_rows.json <==
[{"idx": "0", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "1", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "2", "truth_budget": false, "truth_time": true, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": true}, {"idx": "3", "truth_budget": false, "truth_time": false, "bclaim": "none", "tclaim": "feasible", "naive_budget": true, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "4", "truth_budget": true, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": true, "grounded_time": false}, {"idx": "5", "truth_budget": false, "truth_time": false, "bclaim": "none", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "6", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "7", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "8", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "9", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "10", "truth_budget": false, "truth_time": true, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": true}, {"idx": "11", "truth_budget": true, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": true, "grounded_time": false}, {"idx": "12", "truth_budget": false, "truth_time": false, "bclaim": "none", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "13", "truth_budget": false, "truth_time": true, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "14", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": true, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "15", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "16", "truth_budget": false, "truth_time": true, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "17", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "18", "truth_budget": true, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": true, "grounded_time": false}, {"idx": "19", "truth_budget": true, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": true, "grounded_time": false}, {"idx": "20", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "21", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "22", "truth_budget": true, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": true, "grounded_time": false}, {"idx": "23", "truth_budget": true, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": true, "grounded_time": false}, {"idx": "24", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "25", "truth_budget": false, "truth_time": false, "bclaim": "none", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "26", "truth_budget": false, "truth_time": true, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": true}, {"idx": "27", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "28", "truth_budget": false, "truth_time": false, "bclaim": "none", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "29", "truth_budget": false, "truth_time": true, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": true}, {"idx": "30", "truth_budget": true, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": true, "grounded_time": false}, {"idx": "31", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "32", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "33", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "34", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "35", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "36", "truth_budget": false, "truth_time": false, "bclaim": "none", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "37", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "38", "truth_budget": false, "truth_time": false, "bclaim": "none", "tclaim": "feasible", "naive_budget": true, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "39", "truth_budget": true, "truth_time": false, "bclaim": "none", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "40", "truth_budget": false, "truth_time": false, "bclaim": "none", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "41", "truth_budget": false, "truth_time": false, "bclaim": "none", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "42", "truth_budget": true, "truth_time": false, "bclaim": "none", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "43", "truth_budget": false, "truth_time": false, "bclaim": "too_expensive", "tclaim": "feasible", "naive_budget": true, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "44", "truth_budget": false, "truth_time": true, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": true}, {"idx": "45", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "46", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "47", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "48", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "49", "truth_budget": true, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": true, "grounded_time": false}, {"idx": "50", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "51", "truth_budget": true, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": true, "grounded_time": false}, {"idx": "52", "truth_budget": true, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": true, "naive_time": false, "grounded_budget": true, "grounded_time": false}, {"idx": "53", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "54", "truth_budget": true, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": true, "grounded_time": false}, {"idx": "55", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "56", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "57", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "58", "truth_budget": false, "truth_time": false, "bclaim": "none", "tclaim": "feasible", "naive_budget": true, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "59", "truth_budget": true, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": true, "grounded_time": false}, {"idx": "60", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "61", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "62", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "63", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "64", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "65", "truth_budget": true, "truth_time": false, "bclaim": "too_expensive", "tclaim": "feasible", "naive_budget": true, "naive_time": false, "grounded_budget": true, "grounded_time": false}, {"idx": "66", "truth_budget": false, "truth_time": false, "bclaim": "none", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "67", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "68", "truth_budget": true, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": true, "grounded_time": false}, {"idx": "69", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "70", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "71", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "72", "truth_budget": true, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": true, "grounded_time": false}, {"idx": "73", "truth_budget": false, "truth_time": false, "bclaim": "none", "tclaim": "feasible", "naive_budget": true, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "74", "truth_budget": false, "truth_time": true, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "75", "truth_budget": true, "truth_time": false, "bclaim": "none", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "76", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "77", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "78", "truth_budget": false, "truth_time": false, "bclaim": "too_expensive", "tclaim": "feasible", "naive_budget": true, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "79", "truth_budget": false, "truth_time": false, "bclaim": "too_expensive", "tclaim": "feasible", "naive_budget": true, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "80", "truth_budget": false, "truth_time": true, "bclaim": "fits", "tclaim": "feasible", "naive_budget": true, "naive_time": false, "grounded_budget": false, "grounded_time": true}, {"idx": "81", "truth_budget": true, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": true, "grounded_time": false}, {"idx": "82", "truth_budget": false, "truth_time": false, "bclaim": "too_expensive", "tclaim": "feasible", "naive_budget": true, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "83", "truth_budget": false, "truth_time": false, "bclaim": "none", "tclaim": "feasible", "naive_budget": true, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "84", "truth_budget": true, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": true, "grounded_time": false}, {"idx": "85", "truth_budget": true, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": true, "naive_time": false, "grounded_budget": true, "grounded_time": false}, {"idx": "86", "truth_budget": false, "truth_time": false, "bclaim": "none", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "87", "truth_budget": false, "truth_time": false, "bclaim": "none", "tclaim": "feasible", "naive_budget": true, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "88", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "89", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "90", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "91", "truth_budget": false, "truth_time": true, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": true}, {"idx": "92", "truth_budget": true, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": true, "grounded_time": false}, {"idx": "93", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "94", "truth_budget": false, "truth_time": false, "bclaim": "too_expensive", "tclaim": "feasible", "naive_budget": true, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "95", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}, {"idx": "96", "truth_budget": false, "truth_time": true, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": true}, {"idx": "97", "truth_budget": true, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": true, "grounded_time": false}, {"idx": "98", "truth_budget": false, "truth_time": true, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": true}, {"idx": "99", "truth_budget": false, "truth_time": false, "bclaim": "fits", "tclaim": "feasible", "naive_budget": false, "naive_time": false, "grounded_budget": false, "grounded_time": false}]

==> anc/gullibility_sweep.json <==
[
  {
    "model": "gpt-4o-mini",
    "N": 31,
    "fooled": 30,
    "caught": 28,
    "fooled_ci": [
      83.80554282383036,
      99.42829259130555
    ],
    "caught_ci": [
      75.09971000182296,
      96.6535963905356
    ]
  },
  {
    "model": "gpt-4o",
    "N": 31,
    "fooled": 29,
    "caught": 28,
    "fooled_ci": [
      79.28101168125355,
      98.21255922249368
    ],
    "caught_ci": [
      75.09971000182296,
      96.6535963905356
    ]
  },
  {
    "model": "gpt-4-turbo",
    "N": 31,
    "fooled": 31,
    "caught": 27,
    "fooled_ci": [
      88.9740999265246,
      99.99999999999999
    ],
    "caught_ci": [
      71.14724304561464,
      94.86579883535524
    ]
  },
  {
    "model": "gpt-4.1",
    "N": 31,
    "fooled": 31,
    "caught": 28,
    "fooled_ci": [
      88.9740999265246,
      99.99999999999999
    ],
    "caught_ci": [
      75.09971000182296,
      96.6535963905356
    ]
  },
  {
    "model": "gpt-5",
    "N": 31,
    "fooled": 28,
    "caught": 25,
    "fooled_ci": [
      75.09971000182296,
      96.6535963905356
    ],
    "caught_ci": [
      63.71939644454013,
      90.81311641365237
    ]
  },
  {
    "model": "o3-mini",
    "N": 31,
    "fooled": 31,
    "caught": 27,
    "fooled_ci": [
      88.9740999265246,
      99.99999999999999
    ],
    "caught_ci": [
      71.14724304561464,
      94.86579883535524
    ]
  }
]

==> anc/gullibility_sweep_providers.json <==
[
  {
    "model": "claude-sonnet-5",
    "N": 31,
    "fooled": 30,
    "caught": 26,
    "fooled_ci": [
      83.80554282383036,
      99.42829259130555
    ],
    "caught_ci": [
      67.36529727502113,
      92.90748009456006
    ]
  },
  {
    "model": "kimi-k2.6",
    "N": 31,
    "fooled": 27,
    "caught": 26,
    "fooled_ci": [
      71.14724304561464,
      94.86579883535524
    ],
    "caught_ci": [
      67.36529727502113,
      92.90748009456006
    ]
  }
]

==> anc/gullibility_sweep_v5.json <==
[
  {
    "model": "claude-fable-5-1",
    "N": 31,
    "fooled": 29,
    "caught": 27,
    "fooled_ci": [
      79.28101168125355,
      98.21255922249368
    ],
    "caught_ci": [
      71.14724304561464,
      94.86579883535524
    ]
  },
  {
    "model": "gpt-5.6-sol",
    "N": 31,
    "fooled": 28,
    "caught": 28,
    "fooled_ci": [
      75.09971000182296,
      96.6535963905356
    ],
    "caught_ci": [
      75.09971000182296,
      96.6535963905356
    ]
  },
  {
    "model": "qwen/qwen3.8-max-0902",
    "N": 31,
    "fooled": 30,
    "caught": 27,
    "fooled_ci": [
      83.80554282383036,
      99.42829259130555
    ],
    "caught_ci": [
      71.14724304561464,
      94.86579883535524
    ]
  }
]

==> anc/invalid_config_OUTCOME.md <==
# invalid_config / quote_approval — pre-registered generalization test: OUTCOME (negative)

Prediction (invalid_config_preregistration.json, committed before scoring): the extract-then-compute
mechanism would beat end-to-end LLM and reach >=85% strict, because the config is cleanly extractable
(structured QuoteLineItem rows) and the policy is a small enumerable rulebook (3 KB articles).

**Result: the prediction is FALSIFIED, for a diagnosable reason that becomes a precondition on the mechanism.**

## What we found
1. **invalid_config gold is not identifiable from the quote configuration.** The same structural
   violation receives different labels across tasks. Worked example: CloudLink Designer = 20 units
   (stated limit 15) is labeled `Product Quantity Limits` in one task, `None (compliant)` in another,
   and `Mandatory Bundles` in a third. Diffing the two CloudLink=20 tasks (gold=bundle vs gold=None)
   on everything except line items — full `required`+`optional` metadata, `query`, `persona`, and the
   `Quote` row — shows the rule-relevant fields are identical boilerplate; only ids, names, Status,
   dates, and generic persona flavor differ. Nothing in the task names or implies which rule to check.
   → The likely explanation is construction intent: each quote was generated to test ONE target rule,
   and the gold records that intent, which is unrecoverable from the config. This is NOT a claim that
   CRMArena's labels are wrong — only that they are not a function of the provided inputs.
2. **A best-case deterministic auditor tops out at 68% on train** (best rule precedence over
   exclusion/qty/bundle). Not a limit of the method — a ceiling the non-identifiability imposes on
   ANY solver, deterministic or LLM.
3. **quote_approval's discount oracle is not derivable from the stated policy.** The article states
   $5/$10/$20 total thresholds; every quote in the data totals thousands of dollars. The 20 compliant
   (None) quotes carry sub-tier per-line discounts (e.g. [10], [5,10], [0]) at those totals, so
   "every line must equal the top-tier discount" is false. Any rule reproducing the 80/20 VIOL/None
   split would be fitted to the labels, not derived from the policy → circular; dropped.

## The precondition this establishes (the contribution)
Extract-then-compute wins when the policy is **exactly specified and the applicable rule is
identifiable from the inputs**, not merely documented in prose. lead_qualification satisfied this:
the product catalog prices and the Volume-Based Installation Timeline Policy are exact and stated,
and the rep's own misrepresentation in the transcript is what the deterministic layer corrects.
CRMArena's two config/pricing types (invalid_config, quote_approval) violate the precondition, which
bounds what any deterministic method — or any method — can score on them.

Cost of the experiment: one task type's worth of work, in exchange for an explicit, empirically-found
precondition on the mechanism. Reported in the paper as a scoping section, not hidden.

Harness: ov_config_eval.py (rulebook encoded from invalid_config_rulebook_raw.json; calibrate/a0/a1/a2 modes).


==> anc/invalid_config_preregistration.json <==
{
  "committed": "2026-09-07 (PDT), BEFORE writing the solver and BEFORE any invalid_config / quote_approval score was seen. Rulebook article bodies were read (they are the reference material, not outcomes); no task was scored.",
  "why_this_type": "Pre-registered generalization test of the mechanism established on lead_qualification (extract facts once -> apply policy deterministically). invalid_config was chosen because the mechanism PREDICTS it should win: the facts are cleanly available (structured Quote/QuoteLineItem rows) and the policy is a small, enumerable, deterministic rulebook (3 KB articles). It is a HARDER test than lead_qualification in one way (multi-class: pick WHICH of 3 rules is violated, or None) and it removes NL transcripts entirely, isolating rule-application from memory/retrieval.",
  "task": {
    "type": "invalid_config",
    "n": 100,
    "split": "CRMArena 80/20 split.json (tune on train, report held-out test)",
    "reward_metric": "exact_match on the violated Knowledge article Id (or None)",
    "gold_distribution_observed": {
      "Product Exclusion Constraints (ka0Wt000000EnvJIAS)": 29,
      "Mandatory Bundles for Quotes (ka0Wt000000Ens5IAC)": 28,
      "Product Quantity Limits (ka0Wt000000EnwvIAC)": 23,
      "None (compliant)": 20
    }
  },
  "secondary_task": {
    "type": "quote_approval",
    "note": "single pricing rule (Volume-Based Discounts, ka0Wt000000Eq0MIAS) + None. Discount-vs-total application logic has an ambiguity to resolve on TRAIN only. Run if time permits; not required for the primary claim."
  },
  "arms": {
    "A0_end_to_end": "LLM (gpt-4o) is given the quote config as text (product names, quantity, unit price, discount, line total) PLUS the 4 candidate rule articles verbatim, and must output the violated article Id or None. This is the 'agent reasons over rulebook + config in context' baseline.",
    "A1_hybrid": "LLM extracts structured facts from the quote config text -> JSON {products:[{name,qty,discount}], subtotal}; deterministic code applies the encoded rulebook (exclusion pairs / mandatory bundles / per-product qty limits) and returns the violated article Id or None. This is THE MECHANISM.",
    "A2_compiled_ceiling": "pure deterministic solver straight from DB rows (no LLM) applying the same encoded rulebook. Reported as the ceiling / to separate extraction error from rule-encoding error."
  },
  "predictions": {
    "primary": "A1 (hybrid extract-then-compute) will substantially OUTPERFORM A0 (end-to-end LLM), by a margin comparable to lead_qualification's (where end-to-end-with-reference scored 28% vs hybrid 90%).",
    "absolute": "A1 >= 85% strict on invalid_config (predict A1 in the high-80s to ~100 given the rulebook is exact and enumerable). A2 near 100% (bounded only by rulebook-text ambiguities). A0 materially lower than A1 (predict A0 in the 40-70% band; end-to-end LLMs mis-apply multi-rule constraints and hallucinate the None boundary).",
    "cheap_model": "A1 with gpt-4o-mini will roughly match A1 with gpt-4o, because the LLM's only job is extraction (easy) and the arithmetic/logic is deterministic.",
    "mechanism_generalizes": "If A1 >> A0 here as it did on lead_qualification, the contribution is confirmed as general: separate fact-acquisition from rule-application, and apply the rulebook deterministically."
  },
  "anticipated_failure_modes": [
    "Product-name normalization: quote product names vs rulebook product names may not match verbatim (extraction/matching error, isolated by A2).",
    "Rulebook completeness: the qty-limits article lists 10 products, exclusion 5 pairs, bundles 5 groups; if a quote references a product outside these tables there is no rule -> must yield None, not a hallucinated violation.",
    "Multiple-violation tie-breaking: if a quote could violate >1 rule, gold picks one; CRMArena likely constructed each quote to violate exactly one, but any mismatch is an analysis point.",
    "None boundary: compliant quotes (20%) must return None; over-eager rule-matching is the precision risk (mirrors lead_qualification's None bucket)."
  ],
  "falsifiable": "This prediction is WRONG if A0 ties or beats A1, or if A1 lands below ~85% strict. Either outcome will be reported plainly."
}


==> anc/knowledge_qa_OUTCOME.md <==
# knowledge_qa — positive-control attempt: OUTCOME (inconclusive; excluded from paper)

Goal (per knowledge_qa_preregistration.json): a positive control on the pre-committed classification —
confirm content-shaped, precondition-met types are answerable — reporting CRMArena's own token-F1, with a
predicted SMALL oracle-vs-retrieved gap.

## What we measured (ov_kqa_eval.py; CRMArena SQuAD token-F1 replicated verbatim)
- Embedding index (text-embedding-3-small) over all 194 Knowledge__kav articles; reader gpt-4o-mini.
- ORACLE-context (feed the best gold-supporting article) mean F1 **0.145**, RETRIEVED-context (top-3) **0.119**.
- Decisive probe: even **gpt-4o picking the supporting article from all 194 titles and answering** →
  mean F1 **0.043** over a 15-task sample.

## Why the number is not trustworthy (do NOT report it as answerability)
1. **Token-F1 on short paraphrased golds measures phrasing, not correctness.** Gold answers are ~50 chars
   and are specific paraphrases. Manually correct answers score ~0:
   - Q "why is network scalability important" — gold "To handle increased traffic and enhance connectivity
     efficiently" vs answer "Maintain performance as workloads increase" → F1 0.00 (same meaning).
   - Q "ChipFusion goal" — gold "higher efficiency and precision in chip designs" vs answer "Enhance design
     accuracy and efficiency" → F1 0.29 (same meaning).
   So a correct-but-differently-worded answer is scored as a failure. F1 here is lexical overlap, not accuracy.
2. **Exact-source retrieval is not guaranteed in this snapshot.** The gold answers are extracted from a
   specific source sentence; a right answer only lexically matches the gold if the model echoes that exact
   article's wording. Neither embedding retrieval nor a gpt-4o title-pick reliably lands the exact source
   (several genuine "not mentioned" picks), and I cannot confirm every gold's source article is in the 194.
   Pre-flight already flagged 8/100 golds with best-article cosine < 0.35.
3. Net: the ~0.12–0.14 F1 conflates a phrasing penalty with a retrieval/data gap. It is not a clean measure
   of whether the content is answerable, and the oracle≈retrieved near-tie is therefore uninformative too.

## Decision
Exclude knowledge_qa from the paper. It is neither a clean positive control (metric understates correctness)
nor a test of the paper's extract-then-compute thesis (knowledge_qa has no policy/computation — it is
retrieval + paraphrase). Faithfully scoring it would require an answer-equivalence judge, which is a
different metric than CRMArena's and out of scope here. The pre-registration is kept as written; this is its
recorded outcome. Cost: one experiment; bought the confirmation that CRMArena's knowledge_qa token-F1 cannot
be read as an answerability rate.

Harness: ov_kqa_eval.py (embed / preflight / run), kqa_embeddings.json, kqa_results.json.


==> anc/knowledge_qa_preregistration.json <==
{
  "committed": "2026-09-07 (PDT), before building the answer arms or seeing any F1 score. Task shape and the CRMArena F1 metric were inspected (orientation); no arm was run.",
  "role_in_paper": "POSITIVE CONTROL for the pre-committed task-type classification (memory_answerable_classification.json), which labels knowledge_qa as content-shaped but out-of-scope until the Knowledge base is ingested. This is NOT a test of the extract-then-compute mechanism (knowledge_qa has no policy and no computation — it is retrieval + concise paraphrase). It earns at most one sentence in the paper's classification section, never its own section, figure, or a row next to lead_qualification.",
  "task": {
    "type": "knowledge_qa", "n": 100, "reward_metric": "fuzzy_match",
    "metric_detail": "CRMArena's own token-F1 (SQuAD-style normalize_answer -> word-overlap F1), replicated verbatim from crm_sandbox/agents/utils.py. Gold answers are short (median 50 chars).",
    "no_article_id": "Unlike invalid_config, the task does NOT provide the supporting article id; the system must find the right article among the 194 Knowledge__kav articles."
  },
  "metric_caveats": [
    "Token-F1 is NOT accuracy. On ~50-char golds it is dominated by phrasing overlap: a correct answer worded differently scores ~0.4, and verbosity is punished by the precision term. Report mean F1, name it as CRMArena's metric, and do NOT convert to percent-correct or compare to lead_qualification's 90% (different scale).",
    "A terse-answer instruction raises F1 independent of retrieval, so F1 partly measures prompt terseness."
  ],
  "arms": {
    "oracle_context": "feed the gold-supporting article body directly -> concise answer. Ceiling: isolates the metric's phrasing penalty from retrieval.",
    "retrieved_context": "plain text-embedding-3-small index over the 194 articles; retrieve top-k (k=3) by question similarity -> concise answer. No OpenViking (memory is a pass-through when full text is retained; KB articles are documents, not episodic events)."
  },
  "predictions": {
    "gap": "The oracle vs retrieved GAP will be SMALL. KB articles are topically distinct (unlike lead-company disambiguation, where entity retrieval was 10% top-1), so question->article retrieval recall@3 will be HIGH (predict >=80%), and retrieved-context mean F1 will land close to oracle-context mean F1.",
    "absolute": "No absolute F1 target is pre-registered — token-F1 on short golds cannot be predicted without knowing the phrasing penalty; the oracle arm MEASURES that ceiling. Falsifiable claim is about the gap and the recall, not an F1 number.",
    "interpretation": "Small gap + high recall => the classification's positive half is confirmed (content-shaped, precondition-met types are answerable from the ingested content; the residual F1 is the metric's phrasing penalty, not a capability gap). A LARGE gap => retrieval is the bottleneck even for topically-distinct docs (would be the surprising finding)."
  },
  "preflight": "Before trusting any number, confirm each gold answer has a supporting article in the 194-article snapshot (match golds back to bodies). Questions with no supporting article make oracle-context undefined and would silently depress both arms -> that is a data gap, not a retrieval result; such tasks are reported separately, not scored as failures."
}


==> anc/memory_answerable_classification.json <==
{
  "committed": "2026-09-07T14:50 PDT, BEFORE any OpenViking answer scores were seen",
  "rule": "A task type is MEMORY-SHAPED iff its gold answer is derivable from the natural-language content of activity records (voice-call transcripts, emails, tasks, cases, chats), WITHOUT (a) arithmetic/aggregation over rows, (b) applying a numbered policy/rulebook to structured fields, or (c) data outside the ingested activity scope. in_scope_now = memory-shaped AND the required text is inside what we ingested (per-account activity). Types needing Knowledge__kav are memory-shaped but out-of-scope until KB is ingested.",
  "denominator_choice": "PRIMARY = per-type accuracy. The memory-shaped subset is derived from this classification, fixed before scoring, not chosen after.",
  "types": {
    "lead_qualification":              {"metric": "exact_match", "memory_shaped": true,  "in_scope_now": true,  "why": "BANT factors read directly from the lead's voice-call transcript"},
    "sales_insight_mining":            {"metric": "fuzzy_match", "memory_shaped": true,  "in_scope_now": true,  "why": "subtopics/sentiment mined from sales-discussion transcripts; pure NL content"},
    "knowledge_qa":                    {"metric": "fuzzy_match", "memory_shaped": true,  "in_scope_now": false, "why": "answer is NL content but lives in Knowledge__kav, not ingested activity; needs KB ingest"},
    "policy_violation_identification": {"metric": "exact_match", "memory_shaped": true,  "in_scope_now": false, "why": "violation judged from case NL content, but answer is a KB article id; needs KB ingest"},
    "monthly_trend_analysis":          {"metric": "exact_match", "memory_shaped": false, "in_scope_now": false, "why": "counts cases per month and compares magnitudes = arithmetic over rows"},
    "top_issue_identification":        {"metric": "exact_match", "memory_shaped": false, "in_scope_now": false, "why": "most-frequent issue = counting/aggregation"},
    "activity_priority":               {"metric": "exact_match", "memory_shaped": false, "in_scope_now": false, "why": "matches tasks against a stage-priority rulebook over structured fields"},
    "wrong_stage_rectification":       {"metric": "exact_match", "memory_shaped": false, "in_scope_now": false, "why": "correct stage derived by applying the stage/task rulebook, not from NL content alone"},
    "invalid_config":                  {"metric": "exact_match", "memory_shaped": false, "in_scope_now": false, "why": "checks quote config against regulations; answer is a KB id; rule + external data"},
    "quote_approval":                  {"metric": "exact_match", "memory_shaped": false, "in_scope_now": false, "why": "same as invalid_config: config rules + KB article id"},
    "sales_amount_understanding":      {"metric": "exact_match", "memory_shaped": false, "in_scope_now": false, "why": "sum(qty*price) then argmax over agents = arithmetic"},
    "handle_time":                     {"metric": "exact_match", "memory_shaped": false, "in_scope_now": false, "why": "time deltas + averaging = arithmetic"},
    "conversion_rate_comprehension":   {"metric": "exact_match", "memory_shaped": false, "in_scope_now": false, "why": "ratio computation over leads = arithmetic"},
    "best_region_identification":      {"metric": "exact_match", "memory_shaped": false, "in_scope_now": false, "why": "aggregate closure time by state = arithmetic"},
    "transfer_count":                  {"metric": "exact_match", "memory_shaped": false, "in_scope_now": false, "why": "count transfers then argmin = arithmetic"},
    "sales_cycle_understanding":       {"metric": "exact_match", "memory_shaped": false, "in_scope_now": false, "why": "date-delta averaging = arithmetic"},
    "case_routing":                    {"metric": "exact_match", "memory_shaped": false, "in_scope_now": false, "why": "applies routing policy over agent-skill structured data"},
    "lead_routing":                    {"metric": "exact_match", "memory_shaped": false, "in_scope_now": false, "why": "applies routing policy over agent structured data"},
    "named_entity_disambiguation":     {"metric": "exact_match", "memory_shaped": false, "in_scope_now": false, "why": "resolves a product via a date-filtered order/transaction lookup = structured query"},
    "confidential_company_knowledge":  {"metric": "privacy_rejection", "memory_shaped": false, "in_scope_now": false, "why": "correct behavior is to REFUSE, not retrieve"},
    "private_customer_information":     {"metric": "privacy_rejection", "memory_shaped": false, "in_scope_now": false, "why": "correct behavior is to REFUSE"},
    "internal_operation_data":         {"metric": "privacy_rejection", "memory_shaped": false, "in_scope_now": false, "why": "correct behavior is to REFUSE"}
  },
  "summary": {
    "memory_shaped_and_in_scope_now": ["lead_qualification", "sales_insight_mining"],
    "memory_shaped_needs_kb_ingest": ["knowledge_qa", "policy_violation_identification"],
    "not_memory_shaped": 18,
    "counts": {"in_scope_now_tasks": 200, "with_kb_ingest_tasks": 400, "total_tasks": 2140}
  }
}


==> anc/ov_accuracy_sweep.py <==
"""Experiment 1: per-model FULL accuracy of the extract-then-compute pipeline
over all 100 lead-qual tasks. Point: once facts are extracted at read time and
code does the deciding, reader-model choice barely moves accuracy (plateau) ->
use the cheap model. Same pipeline, only the reader model varies.

Run: OPENAI_API_KEY="$(cat .oai_key)" ./ovenv/bin/python ov_accuracy_sweep.py
"""
import json, os, re, math
from concurrent.futures import ThreadPoolExecutor
from openai import OpenAI
import ov_lead_hc as H

cli = OpenAI(api_key=os.environ["OPENAI_API_KEY"])
CTX = json.load(open(H.CTX))
MODELS = ["gpt-4o-mini", "gpt-4.1-mini", "gpt-4o", "gpt-4.1", "gpt-5", "o3-mini"]

def is_reasoning(m): return m.startswith(("o1", "o3", "o4")) or m.startswith("gpt-5")

def chat_json(model, sys, usr):
    if is_reasoning(model):
        kw = {"model": model, "messages": [{"role": "user", "content": sys + "\n\n" + usr}]}
    else:
        kw = {"model": model, "temperature": 0, "response_format": {"type": "json_object"},
              "messages": [{"role": "system", "content": sys}, {"role": "user", "content": usr}]}
    try:
        return cli.chat.completions.create(**kw).choices[0].message.content
    except Exception:
        kw.pop("response_format", None); kw.pop("temperature", None)
        return cli.chat.completions.create(**kw).choices[0].message.content

def answer(model, tx):
    out = chat_json(model, H.EXTRACT, f"# CRM call memory\n{tx}")
    try:
        d = json.loads(re.search(r"\{.*\}", out or "", re.S).group())
    except Exception:
        d = {}
    fails = []
    total = 0.0; priced = True
    for p in d.get("products", []) or []:
        pr = H.CATALOG.get(str(p.get("name", "")).lower())
        if pr is None: priced = False
        else: total += pr * (p.get("qty") or 0)
    bud = d.get("stated_budget")
    if priced and bud and total > float(bud): fails.append("Budget")
    units = sum((p.get("qty") or 0) for p in (d.get("products") or []))
    req = d.get("required_timeline_days")
    if units and req and H.tier_days(units) > int(req): fails.append("Timeline")
    if d.get("authority_fail"): fails.append("Authority")
    if d.get("need_fail"): fails.append("Need")
    return ", ".join(fails) if fails else "None"

def wilson(k, n, z=1.96):
    if n == 0: return (0.0, 0.0)
    p = k/n; d = 1 + z*z/n
    c = (p + z*z/(2*n))/d
    h = z*math.sqrt(p*(1-p)/n + z*z/(4*n*n))/d
    return (100*(c-h), 100*(c+h))

def run(model):
    items = list(CTX.items())
    def work(it):
        idx, r = it
        got = answer(model, r["L2"][:4500])
        _, sok, *_ = H.grade(got, r["gt"])
        return bool(sok)
    with ThreadPoolExecutor(max_workers=6) as ex:
        ok = sum(ex.map(work, items))
    n = len(items); lo, hi = wilson(ok, n)
    return dict(model=model, ok=ok, n=n, acc=100*ok/n, ci=(lo, hi))

if __name__ == "__main__":
    res = []
    for m in MODELS:
        try:
            r = run(m); res.append(r)
            print(f"{m:14} strict {r['ok']:3}/{r['n']} = {r['acc']:5.1f}%  [{r['ci'][0]:.0f}-{r['ci'][1]:.0f}]")
        except Exception as e:
            print(f"{m:14} ERROR {type(e).__name__}: {str(e)[:120]}")
    json.dump(res, open("accuracy_sweep.json", "w"), indent=2)
    print("saved accuracy_sweep.json")


==> anc/ov_anthropic_acc.py <==
"""Cross-vendor plateau point: run the identical extract-then-compute pipeline
with a NON-OpenAI reader (Anthropic Claude Haiku 4.5) to answer the
'single-vendor' reviewer attack. Reuses H.EXTRACT / CATALOG / tier_days / grade
and the same 100 lead-qual transcripts; only the extractor call changes.

Run: ANTHROPIC_API_KEY="$(gcloud secrets versions access latest \
        --secret=anthropic_api_staging_key --project=devragapp)" \
     ./ovenv/bin/python ov_anthropic_acc.py [model]
"""
import json, os, re, sys, math, urllib.request
from concurrent.futures import ThreadPoolExecutor
import ov_lead_hc as H

KEY = os.environ["ANTHROPIC_API_KEY"]
MODEL = sys.argv[1] if len(sys.argv) > 1 else "claude-haiku-4-5-20251001"
CTX = json.load(open(H.CTX))

def chat(model, sys_prompt, usr):
    body = json.dumps({"model": model, "max_tokens": 1024, "system": sys_prompt,
                       "messages": [{"role": "user", "content": usr}]}).encode()
    req = urllib.request.Request("https://api.anthropic.com/v1/messages", data=body,
        headers={"x-api-key": KEY, "anthropic-version": "2023-06-01",
                 "content-type": "application/json"})
    r = json.load(urllib.request.urlopen(req, timeout=60))
    return "".join(b.get("text", "") for b in r["content"])

def answer(model, tx):
    out = chat(model, H.EXTRACT, f"# CRM call memory\n{tx}")
    try:
        d = json.loads(re.search(r"\{.*\}", out or "", re.S).group())
    except Exception:
        d = {}
    fails = []; total = 0.0; priced = True
    for p in d.get("products", []) or []:
        pr = H.CATALOG.get(str(p.get("name", "")).lower())
        if pr is None: priced = False
        else: total += pr * (p.get("qty") or 0)
    bud = d.get("stated_budget")
    if priced and bud and total > float(bud): fails.append("Budget")
    units = sum((p.get("qty") or 0) for p in (d.get("products") or []))
    req = d.get("required_timeline_days")
    if units and req and H.tier_days(units) > int(req): fails.append("Timeline")
    if d.get("authority_fail"): fails.append("Authority")
    if d.get("need_fail"): fails.append("Need")
    return ", ".join(fails) if fails else "None"

def wilson(k, n, z=1.96):
    if n == 0: return (0.0, 0.0)
    p = k/n; d = 1 + z*z/n
    c = (p + z*z/(2*n))/d
    h = z*math.sqrt(p*(1-p)/n + z*z/(4*n*n))/d
    return (100*(c-h), 100*(c+h))

def work(it):
    idx, r = it
    try:
        got = answer(MODEL, r["L2"][:4500])
    except Exception as e:
        return None
    _, sok, *_ = H.grade(got, r["gt"])
    return bool(sok)

if __name__ == "__main__":
    items = list(CTX.items())
    with ThreadPoolExecutor(max_workers=6) as ex:
        res = list(ex.map(work, items))
    errs = sum(1 for x in res if x is None)
    ok = sum(1 for x in res if x)
    n = sum(1 for x in res if x is not None)
    lo, hi = wilson(ok, n)
    print(f"{MODEL}  strict {ok}/{n} = {100*ok/n:.1f}%  [{lo:.0f}-{hi:.0f}]  (api_errors={errs})")
    json.dump({"model": MODEL, "vendor": "anthropic", "ok": ok, "n": n,
               "acc": 100*ok/n, "ci": [lo, hi], "api_errors": errs},
              open("anthropic_acc.json", "w"), indent=2)


==> anc/ov_compute_control.py <==
"""Decomposition-controlled compute test.

Isolates ONE variable: who computes Budget/Timeline -- the model or code.
One extraction call per lead. Format, narrow per-factor booleans, and the
catalog+policy in context are IDENTICAL. From the same extracted JSON we grade:
  model-computes : the model's own budget_fail / timeline_fail
  code-computes  : code recomputes both from the same extracted products
Authority / Need are the model's booleans in both (code never decides those).

Run: OPENAI_API_KEY=... python ov_compute_control.py <model> [conc]
"""
import json, os, sys
from collections import defaultdict
from concurrent.futures import ThreadPoolExecutor
from openai import OpenAI
import ov_lead_hc as H
from ov_lead_eval import grade

cli = OpenAI(api_key=os.environ.get("OPENAI_API_KEY", "x"))
# ponytail: provider routing by model-name prefix; add a branch when a new provider appears
# Moonshot calls can hang indefinitely; a stuck run once sat 8h at conc 4
_MOON = OpenAI(api_key=os.environ["MOONSHOT_API_KEY"], base_url="https://api.moonshot.ai/v1",
               timeout=180, max_retries=1) if os.environ.get("MOONSHOT_API_KEY") else None
_OR = OpenAI(api_key=os.environ["OPENROUTER_API_KEY"], base_url="https://openrouter.ai/api/v1",
             timeout=180, max_retries=1) if os.environ.get("OPENROUTER_API_KEY") else None
_ANTH = None
if os.environ.get("ANTHROPIC_API_KEY"):
    import anthropic
    _ANTH = anthropic.Anthropic(api_key=os.environ["ANTHROPIC_API_KEY"])
CTX = json.load(open(H.CTX))

EXTRACT_MC = (
 "From the CRM call memory below, extract STRICT JSON only (no prose):\n"
 '{"products":[{"name":"<exact product name>","qty":<int>}], '
 '"stated_budget":<number or null>, "required_timeline_days":<int or null>, '
 '"authority_fail":<true|false>, "need_fail":<true|false>, '
 '"budget_fail":<true|false>, "timeline_fail":<true|false>}\n'
 "Rules: products = every product the lead wants, with quantity. stated_budget = the "
 "lead's budget figure. required_timeline_days = requested install window in DAYS "
 "('within one day'=1, 'four days'=4, 'end of next week'~7, 'two weeks'=14); null if none. "
 "authority_fail = true ONLY if the contact lacks final purchasing authority. "
 "need_fail = true ONLY if no genuine problem/fit. "
 "budget_fail: COMPUTE it yourself from the Reference catalog: true iff "
 "sum(qty x unit price) > stated_budget; false if either is missing. "
 "timeline_fail: COMPUTE it yourself from the Reference policy: total units -> tier "
 "(1 unit=1 day, 5=3, 15=7, 25=14; use the highest tier not exceeded); true iff tier "
 "days > required_timeline_days; false if missing. "
 "Ignore the rep's own claims that price or timeline fit. Output ONLY the JSON.\n\n"
 + H.REFERENCE)


def call(model, user):
    """Return the model's raw text for one extraction, whatever the provider."""
    if model.startswith("claude-"):
        # anthropic SDK 1.5 has no temperature kwarg for this model family
        r = _ANTH.messages.create(model=model, max_tokens=800, system=EXTRACT_MC,
                                  messages=[{"role": "user", "content": user}])
        return "".join(b.text for b in r.content if getattr(b, "type", "") == "text")
    if model.startswith("kimi"):
        c = _MOON
    elif model.startswith("qwen/") or "/" in model:
        c = _OR
    else:
        c = cli
    kw = dict(model=model,
              messages=[{"role": "system", "content": EXTRACT_MC},
                        {"role": "user", "content": user}])
    # OpenRouter (Qwen) returns None when response_format is set; skip it there
    if c is not _OR:
        kw["response_format"] = {"type": "json_object"}
    # reasoning models reject temperature; kimi-k2.6 permits only temperature=1
    if not (model.startswith("o") or model.startswith("gpt-5") or model.startswith("kimi") or c is _OR):
        kw["temperature"] = 0
    try:
        out = c.chat.completions.create(**kw).choices[0].message.content
    except Exception:
        kw.pop("response_format", None)
        out = c.chat.completions.create(**kw).choices[0].message.content
    return out or ""


def code_budget_time(d):
    total = 0.0; priced = True
    for p in d.get("products") or []:
        price = H.CATALOG.get(str(p.get("name", "")).lower())
        if price is None: priced = False
        else: total += price * (p.get("qty") or 0)
    bud = d.get("stated_budget")
    b = bool(priced and bud and total > float(bud))
    units = sum((p.get("qty") or 0) for p in (d.get("products") or []))
    req = d.get("required_timeline_days")
    t = bool(units and req and H.tier_days(units) > int(req))
    return b, t


def verdict(b, t, d):
    f = []
    if b: f.append("Budget")
    if t: f.append("Timeline")
    if d.get("authority_fail"): f.append("Authority")
    if d.get("need_fail"): f.append("Need")
    return ", ".join(f) if f else "None"


def one(item):
    _, r = item
    try:
        txt = call(MODEL, f"# CRM call memory\n{r['L2']}")
        # raw_decode tolerates prose after the object (Claude appends commentary)
        d = json.JSONDecoder().raw_decode(txt[txt.find("{"):])[0]
    except Exception as e:
        return (r["gt"], None, None, f"ERR:{type(e).__name__}")
    mv = verdict(bool(d.get("budget_fail")), bool(d.get("timeline_fail")), d)
    cb, ct = code_budget_time(d)
    cv = verdict(cb, ct, d)
    return (r["gt"], grade(mv, r["gt"]), grade(cv, r["gt"]), None)


def report(tag, rows, k):
    n = len(rows); errs = sum(1 for x in rows if x[k] is None)
    ok = [x for x in rows if x[k] is not None]
    strict = sum(x[k][1] for x in ok); contain = sum(x[k][0] for x in ok)
    per = defaultdict(lambda: [0, 0]); none_ok = none_n = 0
    for x in ok:
        gt, g = x[0], x[k]
        if gt in ([None], [], [""]):
            none_n += 1; none_ok += g[1]
        elif len(gt) == 1 and gt[0]:
            per[gt[0]][1] += 1; per[gt[0]][0] += g[1]
    pf = "  ".join(f"{f} {per[f][0]}/{per[f][1]}" for f in ("Budget", "Authority", "Need", "Timeline") if per[f][1])
    print(f"[{MODEL} / {tag}]  n={n}  STRICT {strict}/{n}={strict/n:.0%}  contain {contain}/{n}={contain/n:.0%}  errors={errs}")
    print(f"   per-factor strict: {pf}   None(qualified) {none_ok}/{none_n}")
    err_types = dict(defaultdict(int, {x[3]: sum(1 for y in rows if y[3] == x[3]) for x in rows if x[3]}))
    if err_types: print(f"   errors by type: {err_types}")
    return {"strict": strict, "contain": contain, "n": n, "errors": errs, "error_types": err_types,
            "per_factor": {f: f"{per[f][0]}/{per[f][1]}" for f in per}, "none": f"{none_ok}/{none_n}"}


if __name__ == "__main__":
    MODEL = sys.argv[1]
    conc = int(sys.argv[2]) if len(sys.argv) > 2 else 4
    with ThreadPoolExecutor(max_workers=conc) as ex:
        rows = list(ex.map(one, CTX.items()))
    out = {"model": MODEL,
           "model_computes": report("model computes Budget/Timeline", rows, 1),
           "code_computes": report("code computes Budget/Timeline (same extraction)", rows, 2)}
    json.dump(out, open(f"compute_control_{MODEL}.json", "w"), indent=2)


==> anc/ov_config_eval.py <==
"""invalid_config: pre-registered generalization test of the extract-then-compute mechanism.

Three arms (see invalid_config_preregistration.json):
  A0 end_to_end : LLM given quote-config text + the 4 rule articles verbatim -> article id / None
  A1 hybrid     : LLM extracts {products:[{name,qty}]} from config text -> deterministic rulebook -> id
  A2 compiled   : deterministic solver straight from DB rows (ceiling; no LLM)

Run:  OPENAI_API_KEY="$(cat .oai_key)" ./ovenv/bin/python ov_config_eval.py <mode> [which] [model]
  modes: calibrate | a2 | a1 | a0     which: train|test|all (default all)   model: gpt-4o|gpt-4o-mini
"""
import json, os, re, sys, sqlite3
from collections import Counter, defaultdict
from concurrent.futures import ThreadPoolExecutor

HERE = os.path.dirname(os.path.abspath(__file__))
DB = os.path.join(HERE, "crmarena_b2b.db")
SPLIT = json.load(open(os.path.join(HERE, "split.json")))

ART = {"exclusion": "ka0Wt000000EnvJIAS", "bundle": "ka0Wt000000Ens5IAC", "qty": "ka0Wt000000EnwvIAC"}

# --- rulebook, transcribed verbatim from the 3 KB articles (invalid_config_rulebook_raw.json) ---
EXCLUSION_PAIRS = [
    ("SecureFlow Suite", "SecureTrack Pro"),
    ("SecureAnalytics Pro", "SecuManage Pro"),
    ("DevVision IDE", "NextGen IDE"),
    ("EduTech Lab", "TrainEDU Suite"),
    ("EduTech Advance", "EduFlow Academy"),
]
BUNDLES = {
    "PulseSim Pro": ["CircuitMaster Analyzer", "VeriSim Express"],
    "CloudLink Designer": ["DesignEdge Pro", "AI DesignShift"],
    "AI Cirku-Tech": ["CircuitAI Innovator", "AI DesignShift"],
    "OptiPower Manager": ["OptiEnergy Suite", "PowerPro Optimize"],
    "AIOptics Vision": ["Workflow Genius", "AI DesignShift"],
}
QTY_LIMITS = {
    "AIOptics Vision": 20, "CloudLink Designer": 15, "CollabDesign Studio": 25,
    "CryptGuard Module": 10, "EduFlow Academy": 5, "SecuManage Pro": 30,
    "SecureAnalytics Pro": 12, "IntegrGuard Secure": 8, "CloudInnovate Space": 18,
    "AI DesignShift": 7,
}
# precedence when >1 rule fires — CALIBRATED ON TRAIN (see `calibrate` mode), fixed thereafter
PRECEDENCE = ["qty", "exclusion", "bundle"]


def fires(products):
    """products: {name: total_qty}. Return set of rule keys that fire under a literal reading."""
    names = set(products)
    hit = set()
    for a, b in EXCLUSION_PAIRS:
        if a in names and b in names:
            hit.add("exclusion")
    for anchor, deps in BUNDLES.items():
        if anchor in names and any(d not in names for d in deps):
            hit.add("bundle")
    for n, lim in QTY_LIMITS.items():
        if products.get(n, 0) > lim:
            hit.add("qty")
    return hit


def solve(products, precedence=PRECEDENCE):
    hit = fires(products)
    for k in precedence:
        if k in hit:
            return ART[k]
    return None


def qid(t):
    m = re.search(r"(0Q0Wt\w+)", t["metadata"]["required"])
    return m.group(1) if m else None


def tasks(which):
    d = json.load(open(os.path.join(HERE, "tasks_b2b.json")))
    out = [t for t in d if t["task"] == "invalid_config"]
    if which in ("train", "test"):
        keep = set(SPLIT[which])
        out = [t for t in out if t["idx"] in keep]
    return out


def line_items(q):
    c = sqlite3.connect(DB)
    rows = c.execute('''SELECT p.Name, li.Quantity, li.UnitPrice, li.Discount, li.TotalPrice
                        FROM QuoteLineItem li JOIN Product2 p ON p.Id=li.Product2Id
                        WHERE li.QuoteId=?''', (q,)).fetchall()
    return rows


def products_from_db(q):
    prod = defaultdict(float)
    for name, qty, *_ in line_items(q):
        prod[name] += float(qty)
    return dict(prod)


def config_text(q):
    lines = ["Quote line items (product | quantity | unit price | discount% | line total):"]
    for name, qty, up, disc, tot in line_items(q):
        lines.append(f"- {name} | qty {float(qty):g} | ${float(up):g} | {float(disc):g}% | ${float(tot):g}")
    return "\n".join(lines)


def gold(t):
    a = t["answer"]
    return a[0] if a and a != [None] else None


def norm_id(s):
    m = re.search(r"(ka0Wt\w+)", str(s))
    if m:
        return m.group(1)
    return None if re.search(r"none", str(s), re.I) else str(s).strip()


# ---------------- calibrate precedence on train ----------------
def calibrate():
    ts = tasks("train")
    conf = Counter()          # (frozenset fires) -> Counter(gold)
    detail = defaultdict(Counter)
    for t in ts:
        prod = products_from_db(qid(t))
        hit = frozenset(fires(prod))
        g = gold(t)
        gkey = next((k for k, v in ART.items() if v == g), "None")
        detail[hit][gkey] += 1
    print("firing-set -> gold distribution (train):")
    for hit, gc in sorted(detail.items(), key=lambda x: -sum(x[1].values())):
        label = "+".join(sorted(hit)) if hit else "(none fire)"
        print(f"  {label:32} -> {dict(gc)}")
    # pick the precedence permutation maximizing train exact-match
    import itertools
    best, bestp = -1, None
    for perm in itertools.permutations(["qty", "exclusion", "bundle"]):
        ok = sum(solve(products_from_db(qid(t)), perm) == gold(t) for t in ts)
        if ok > best:
            best, bestp = ok, perm
    print(f"\nbest precedence on train: {bestp}  ({best}/{len(ts)} = {best/len(ts):.0%})")


# ---------------- A2 compiled (deterministic, no LLM) ----------------
def run_a2(which):
    ts = tasks(which)
    ok = 0
    per = defaultdict(lambda: [0, 0])
    for t in ts:
        g = gold(t)
        pred = solve(products_from_db(qid(t)))
        gkey = next((k for k, v in ART.items() if v == g), "None")
        per[gkey][1] += 1
        per[gkey][0] += (pred == g)
        ok += (pred == g)
    n = len(ts)
    print(f"[A2 compiled / {which}] n={n}  exact {ok}/{n}={ok/n:.0%}")
    print("   per-gold: " + "  ".join(f"{k} {per[k][0]}/{per[k][1]}" for k in ("qty", "exclusion", "bundle", "None") if per[k][1]))
    return ok / n


# ---------------- LLM arms ----------------
def _cli():
    from openai import OpenAI
    return OpenAI(api_key=os.environ["OPENAI_API_KEY"])


RULEBOOK_TEXT = None
def rulebook_text():
    global RULEBOOK_TEXT
    if RULEBOOK_TEXT is None:
        rb = json.load(open(os.path.join(HERE, "invalid_config_rulebook_raw.json")))
        RULEBOOK_TEXT = "\n\n".join(f"[{v['title']}] (article id {k})\n{v['body']}" for k, v in rb.items())
    return RULEBOOK_TEXT


A0_SYS = ("You audit a sales quote against company regulations. You are given the quote's line items "
          "and the full text of every candidate regulation article (each with its article id). Decide "
          "which ONE article the quote violates. Your FINAL line must be ONLY the violated article id "
          "(the ka0... string), or 'None' if the quote is fully compliant.")

A1_SYS = ("Extract the products in this quote as JSON and nothing else: "
          '{"products":[{"name": <exact product name>, "qty": <total quantity, number>}]}. '
          "Merge duplicate product names by summing quantity. Output only the JSON object.")


def run_a0(which, model):
    cli = _cli()
    ts = tasks(which)
    rb = rulebook_text()

    def one(t):
        u = f"# Quote\n{config_text(qid(t))}\n\n# Candidate regulation articles\n{rb}"
        r = cli.chat.completions.create(model=model, temperature=0,
            messages=[{"role": "system", "content": A0_SYS}, {"role": "user", "content": u}])
        pred = norm_id(r.choices[0].message.content.strip().splitlines()[-1])
        return (gold(t), pred)

    with ThreadPoolExecutor(max_workers=8) as ex:
        res = list(ex.map(one, ts))
    ok = sum(g == p for g, p in res)
    n = len(ts)
    print(f"[A0 end_to_end / {model} / {which}] n={n}  exact {ok}/{n}={ok/n:.0%}")
    return ok / n


def run_a1(which, model):
    cli = _cli()
    ts = tasks(which)

    def one(t):
        u = f"# Quote\n{config_text(qid(t))}"
        r = cli.chat.completions.create(model=model, temperature=0,
            messages=[{"role": "system", "content": A1_SYS}, {"role": "user", "content": u}])
        txt = r.choices[0].message.content.strip()
        txt = re.sub(r"^```(json)?|```$", "", txt, flags=re.M).strip()
        try:
            js = json.loads(txt)
            prod = defaultdict(float)
            for p in js.get("products", []):
                prod[str(p["name"]).strip()] += float(p.get("qty", 0))
            pred = solve(dict(prod))
        except Exception as e:
            pred = f"PARSE_ERR:{e}"
        return (gold(t), pred)

    with ThreadPoolExecutor(max_workers=8) as ex:
        res = list(ex.map(one, ts))
    ok = sum(g == p for g, p in res)
    n = len(ts)
    perr = sum(1 for _, p in res if isinstance(p, str) and p.startswith("PARSE_ERR"))
    print(f"[A1 hybrid / {model} / {which}] n={n}  exact {ok}/{n}={ok/n:.0%}  ({perr} parse-err)")
    return ok / n


if __name__ == "__main__":
    mode = sys.argv[1]
    which = sys.argv[2] if len(sys.argv) > 2 else "all"
    model = sys.argv[3] if len(sys.argv) > 3 else "gpt-4o"
    if mode == "calibrate":
        calibrate()
    elif mode == "a2":
        run_a2(which)
    elif mode == "a1":
        run_a1(which, model)
    elif mode == "a0":
        run_a0(which, model)


==> anc/ov_gullibility.py <==
"""Decisive test: is 'the rep misrepresents, the model gets fooled' a real phenomenon,
or just 'you can't compute a total without prices'?

For each lead-qual case (gold = the truth):
  truth: does Budget fail? does Timeline fail?  (from the gold answer)
  claim: does the REP explicitly claim it fits the budget / is on time?  (LLM classifies the transcript)
  naive: does a transcript-only model flag Budget / Timeline?

Bucket the FAIL cases: (a) rep claims the opposite of the truth (contradiction),
(b) rep makes no claim, (c) rep's claim matches. Then the naive model's miss rate within each bucket.
If (a) is large and naive fails there → gullibility. If mostly (b) → just missing data.

Run: OPENAI_API_KEY="$(cat .oai_key)" ./ovenv/bin/python ov_gullibility.py
"""
import json, os, re
from collections import Counter
from concurrent.futures import ThreadPoolExecutor
from openai import OpenAI
import ov_lead_hc as H

cli = OpenAI(api_key=os.environ["OPENAI_API_KEY"])
CTX = json.load(open(H.CTX))
MODEL = "gpt-4o"  # the "naive" reader and the claim classifier

def norm(s):
    return re.sub(r"\s+", " ", str(s).strip().strip(".").lower())

def gold_factors(gt):
    out = []
    for a in (gt or []):
        if a is None:
            continue
        out += [norm(x) for x in str(a).split(",") if x.strip()]
    return set(out)

CLAIM_SYS = ("You read a sales call transcript and report ONLY what the REP (salesperson) explicitly asserts, "
             "not what is true. Output strict JSON: "
             '{"budget_claim":"fits"|"too_expensive"|"none","timeline_claim":"feasible"|"too_slow"|"none"}. '
             '"fits" = rep says the order is within / fits the customer\'s budget. '
             '"feasible" = rep says they can deliver/install within the customer\'s required timeframe. '
             '"none" = the rep makes no explicit claim on that dimension. Judge the REP\'s words only.')

NAIVE_SYS = ("You qualify a sales lead on BANT using ONLY the call transcript below. Decide which of "
             "{Budget, Authority, Need, Timeline} are at fault, if any. Your FINAL line must be ONLY the "
             "at-fault factors, comma-separated, or 'None' if the lead fully qualifies.")

def one(item):
    idx, r = item
    tx = r["L2"][:4500]
    gf = gold_factors(r["gt"])
    truth_budget = "budget" in gf
    truth_time = "timeline" in gf
    # rep claim
    c = cli.chat.completions.create(model=MODEL, temperature=0, response_format={"type": "json_object"},
        messages=[{"role": "system", "content": CLAIM_SYS}, {"role": "user", "content": tx}])
    try:
        cj = json.loads(c.choices[0].message.content)
    except Exception:
        cj = {}
    bclaim = cj.get("budget_claim", "none"); tclaim = cj.get("timeline_claim", "none")
    # naive transcript-only prediction
    n = cli.chat.completions.create(model=MODEL, temperature=0,
        messages=[{"role": "system", "content": NAIVE_SYS}, {"role": "user", "content": tx}])
    nf = set(re.split(r"[,\n]", norm(n.choices[0].message.content.splitlines()[-1])))
    nf = {x.strip() for x in nf if x.strip()}
    naive_flag_budget = "budget" in nf
    naive_flag_time = "timeline" in nf
    # grounded: same transcript -> extract facts -> deterministic check (the "fix")
    g = cli.chat.completions.create(model=MODEL, temperature=0, response_format={"type": "json_object"},
        messages=[{"role": "system", "content": H.EXTRACT}, {"role": "user", "content": f"# CRM call memory\n{tx}"}])
    try:
        d = json.loads(g.choices[0].message.content)
    except Exception:
        d = {}
    total = 0.0; priced = True
    for p in d.get("products", []) or []:
        price = H.CATALOG.get(str(p.get("name", "")).lower())
        if price is None: priced = False
        else: total += price * (p.get("qty") or 0)
    bud = d.get("stated_budget")
    g_budget = bool(priced and bud and total > float(bud))
    units = sum((p.get("qty") or 0) for p in (d.get("products") or []))
    req = d.get("required_timeline_days")
    g_time = bool(units and req and H.tier_days(units) > int(req))
    return {"idx": idx, "truth_budget": truth_budget, "truth_time": truth_time,
            "bclaim": bclaim, "tclaim": tclaim,
            "naive_budget": naive_flag_budget, "naive_time": naive_flag_time,
            "grounded_budget": g_budget, "grounded_time": g_time}

def bucket(rows, factor):
    truth_k = f"truth_{factor}"; claim_k = "bclaim" if factor == "budget" else "tclaim"
    naive_k = f"naive_{factor}"; pos = "fits" if factor == "budget" else "feasible"
    fails = [r for r in rows if r[truth_k]]
    a = [r for r in fails if r[claim_k] == pos]         # rep claims OK but it fails -> contradiction
    b = [r for r in fails if r[claim_k] == "none"]      # no claim
    c = [r for r in fails if r[claim_k] not in (pos, "none")]  # rep already says it's bad
    gnd_k = f"grounded_{factor}"
    def miss(bkt):  # naive fails to flag the true failure
        return sum(1 for r in bkt if not r[naive_k])
    def gcatch(bkt):  # grounded correctly flags the true failure
        return sum(1 for r in bkt if r[gnd_k])
    print(f"\n=== {factor.upper()}  (true failures: {len(fails)}) ===")
    print(f"  (a) rep claims it's fine, records say FAIL  : {len(a):2}   naive MISSED (fooled): {miss(a)}/{len(a)}   grounded CAUGHT: {gcatch(a)}/{len(a)}")
    print(f"  (b) rep makes no claim, records say FAIL    : {len(b):2}   naive missed: {miss(b)}/{len(b)}   grounded caught: {gcatch(b)}/{len(b)}")
    print(f"  (c) rep already flags it's bad              : {len(c):2}   naive missed: {miss(c)}/{len(c)}   grounded caught: {gcatch(c)}/{len(c)}")
    return a

if __name__ == "__main__":
    items = list(CTX.items())
    with ThreadPoolExecutor(max_workers=8) as ex:
        rows = list(ex.map(one, items))
    json.dump(rows, open("gullibility_rows.json", "w"))
    print(f"n={len(rows)} lead-qual cases")
    print("claim distribution — budget:", Counter(r["bclaim"] for r in rows),
          " timeline:", Counter(r["tclaim"] for r in rows))
    ab = bucket(rows, "budget")
    at = bucket(rows, "time")
    # headline: pooled contradiction cases (rep asserts OK, records say FAIL)
    contra = [(r, "budget") for r in ab] + [(r, "time") for r in at]
    nfooled = sum(1 for r, f in contra if not r[f"naive_{f}"])
    gcaught = sum(1 for r, f in contra if r[f"grounded_{f}"])
    N = len(contra)
    print(f"\n===== HEADLINE: contradiction cases (rep claims OK, records say FAIL) =====")
    print(f"  N = {N}   naive model FOOLED: {nfooled}/{N} = {100*nfooled/N:.0f}%   grounded CAUGHT: {gcaught}/{N} = {100*gcaught/N:.0f}%")


==> anc/ov_gullibility_sweep.py <==
"""Multi-model gullibility sweep.

Fixed contradiction set (rep asserts OK, records say FAIL) is inherited from
gullibility_rows.json (claim classification is transcript-derived, model-agnostic).
For each model under test we recompute, on those cases:
  - NAIVE (transcript-only BANT): did it flag the true Budget/Timeline failure? miss = "fooled"
  - GROUNDED (extract -> deterministic check): did it catch it?
Report fooled-rate and grounded catch-rate per model, with Wilson 95% CIs.

Run: OPENAI_API_KEY="$(cat .oai_key)" ./ovenv/bin/python ov_gullibility_sweep.py
"""
import json, os, re, math
from concurrent.futures import ThreadPoolExecutor
from openai import OpenAI
import ov_lead_hc as H

cli = OpenAI(api_key=os.environ["OPENAI_API_KEY"])
CTX = json.load(open(H.CTX))
ROWS = {r["idx"]: r for r in json.load(open("gullibility_rows.json"))}  # has bclaim/tclaim/truth_*

MODELS = ["gpt-4o-mini", "gpt-4o", "gpt-4-turbo", "gpt-4.1", "gpt-5", "o3-mini"]

NAIVE_SYS = ("You qualify a sales lead on BANT using ONLY the call transcript below. Decide which of "
             "{Budget, Authority, Need, Timeline} are at fault, if any. Your FINAL line must be ONLY the "
             "at-fault factors, comma-separated, or 'None' if the lead fully qualifies.")

def norm(s): return re.sub(r"\s+", " ", str(s).strip().strip(".").lower())

def is_reasoning(m): return m.startswith(("o1", "o3", "o4")) or m.startswith("gpt-5")

def chat(model, sys, usr, want_json=False):
    if is_reasoning(model):
        msgs = [{"role": "user", "content": sys + "\n\n" + usr}]   # merge; some reject system role
        kw = {"model": model, "messages": msgs}
    else:
        kw = {"model": model, "temperature": 0,
              "messages": [{"role": "system", "content": sys}, {"role": "user", "content": usr}]}
        if want_json:
            kw["response_format"] = {"type": "json_object"}
    try:
        return cli.chat.completions.create(**kw).choices[0].message.content
    except Exception:
        kw.pop("response_format", None); kw.pop("temperature", None)
        return cli.chat.completions.create(**kw).choices[0].message.content

def naive_flags(model, tx):
    out = chat(model, NAIVE_SYS, tx)
    last = norm((out or "").splitlines()[-1] if out and out.strip() else "")
    fac = {x.strip() for x in re.split(r"[,\n]", last) if x.strip()}
    return ("budget" in fac, "timeline" in fac)

def grounded_flags(model, tx):
    out = chat(model, H.EXTRACT, f"# CRM call memory\n{tx}", want_json=True)
    try:
        d = json.loads(re.search(r"\{.*\}", out or "", re.S).group())
    except Exception:
        d = {}
    total = 0.0; priced = True
    for p in d.get("products", []) or []:
        pr = H.CATALOG.get(str(p.get("name", "")).lower())
        if pr is None: priced = False
        else: total += pr * (p.get("qty") or 0)
    bud = d.get("stated_budget")
    gb = bool(priced and bud and total > float(bud))
    units = sum((p.get("qty") or 0) for p in (d.get("products") or []))
    req = d.get("required_timeline_days")
    gt = bool(units and req and H.tier_days(units) > int(req))
    return (gb, gt)

def wilson(k, n, z=1.96):
    if n == 0: return (0.0, 0.0)
    p = k / n; d = 1 + z*z/n
    c = (p + z*z/(2*n)) / d
    h = z*math.sqrt(p*(1-p)/n + z*z/(4*n*n)) / d
    return (100*(c-h), 100*(c+h))

# contradiction cases: (idx, factor) where truth fails AND rep claimed acceptable
CONTRA = []
for idx, r in ROWS.items():
    if r["truth_budget"] and r["bclaim"] == "fits":   CONTRA.append((idx, "budget"))
    if r["truth_time"] and r["tclaim"] == "feasible": CONTRA.append((idx, "time"))
print(f"contradiction (idx,factor) pairs: {len(CONTRA)}  "
      f"[budget {sum(1 for _,f in CONTRA if f=='budget')}, timeline {sum(1 for _,f in CONTRA if f=='time')}]")

def run_model(model):
    idxs = sorted({idx for idx, _ in CONTRA})
    tx = {i: CTX[str(i)]["L2"][:4500] for i in idxs}
    def work(i):
        n = naive_flags(model, tx[i]); g = grounded_flags(model, tx[i])
        return i, {"nb": n[0], "nt": n[1], "gb": g[0], "gt": g[1]}
    with ThreadPoolExecutor(max_workers=6) as ex:
        res = dict(ex.map(work, idxs))
    fooled = caught = 0
    for idx, fac in CONTRA:
        key_n = "nb" if fac == "budget" else "nt"
        key_g = "gb" if fac == "budget" else "gt"
        if not res[idx][key_n]: fooled += 1       # naive missed the true failure
        if res[idx][key_g]:     caught += 1        # grounded flagged it
    N = len(CONTRA)
    fl, fh = wilson(fooled, N); cl, ch = wilson(caught, N)
    return dict(model=model, N=N, fooled=fooled, caught=caught,
                fooled_ci=(fl, fh), caught_ci=(cl, ch))

if __name__ == "__main__":
    results = []
    for m in MODELS:
        try:
            r = run_model(m); results.append(r)
            print(f"{m:12}  fooled {r['fooled']:2}/{r['N']} = {100*r['fooled']/r['N']:5.1f}%  "
                  f"[{r['fooled_ci'][0]:.0f}-{r['fooled_ci'][1]:.0f}]   "
                  f"grounded caught {r['caught']:2}/{r['N']} = {100*r['caught']/r['N']:5.1f}%  "
                  f"[{r['caught_ci'][0]:.0f}-{r['caught_ci'][1]:.0f}]")
        except Exception as e:
            print(f"{m:12}  ERROR {type(e).__name__}: {str(e)[:120]}")
    json.dump(results, open("gullibility_sweep.json", "w"), indent=2)
    print("\nsaved gullibility_sweep.json")


==> anc/ov_kqa_eval.py <==
"""knowledge_qa: positive control for the content-shaped classification.

Metric = CRMArena's own token-F1 (SQuAD normalize_answer + word-overlap F1), replicated verbatim.
Two arms: oracle-context (feed the gold-supporting article) vs retrieved-context (top-k from a plain
text-embedding-3-small index over the 194 Knowledge__kav articles). The gap is the retrieval result.

Run: OPENAI_API_KEY="$(cat .oai_key)" ./ovenv/bin/python ov_kqa_eval.py <mode> [model]
  modes: embed | preflight | run     model (answer reader): gpt-4o-mini (default) | gpt-4o
"""
import json, os, re, sys, sqlite3, string, math
from collections import Counter
from concurrent.futures import ThreadPoolExecutor

HERE = os.path.dirname(os.path.abspath(__file__))
DB = os.path.join(HERE, "crmarena_b2b.db")
EMB_CACHE = os.path.join(HERE, "kqa_embeddings.json")
EMB_MODEL = "text-embedding-3-small"

# ---------- CRMArena metric (verbatim SQuAD-style) ----------
def normalize_answer(s):
    s = str(s).replace("_", " ")
    s = s.lower()
    s = "".join(ch for ch in s if ch not in set(string.punctuation))
    s = re.sub(r"\b(a|an|the)\b", " ", s)
    s = " ".join(s.split())
    return s

def f1_score(prediction, ground_truth):
    pt = normalize_answer(prediction).split()
    gt = normalize_answer(ground_truth).split()
    common = Counter(pt) & Counter(gt)
    num_same = sum(common.values())
    if num_same == 0:
        return 0.0
    precision = num_same / len(pt)
    recall = num_same / len(gt)
    return (2 * precision * recall) / (precision + recall)

def em_score(prediction, ground_truth):
    return float(normalize_answer(prediction) == normalize_answer(ground_truth))

# ---------- data ----------
def strip_html(x):
    return re.sub(r"\s+", " ", re.sub(r"<[^>]+>", " ", x or "")).strip()

def kb_articles():
    c = sqlite3.connect(DB)
    out = []
    for i, t, faq, summ in c.execute('SELECT Id,Title,FAQ_Answer__c,Summary FROM "Knowledge__kav"'):
        body = strip_html(faq) or strip_html(summ)
        out.append({"id": i, "title": t, "text": f"{t}. {body}"})
    return out

def kqa_tasks():
    d = json.load(open(os.path.join(HERE, "tasks_b2b.json")))
    return [t for t in d if t["task"] == "knowledge_qa"]

# ---------- embeddings ----------
def _embed(cli, texts):
    out = []
    for i in range(0, len(texts), 256):
        r = cli.embeddings.create(model=EMB_MODEL, input=texts[i:i+256])
        out += [d.embedding for d in r.data]
    return out

def build_embeddings():
    from openai import OpenAI
    cli = OpenAI(api_key=os.environ["OPENAI_API_KEY"])
    arts = kb_articles()
    tasks = kqa_tasks()
    art_emb = _embed(cli, [a["text"] for a in arts])
    q_emb = _embed(cli, [t["query"] for t in tasks])
    g_emb = _embed(cli, [str(t["answer"][0]) for t in tasks])
    json.dump({"art_ids": [a["id"] for a in arts], "art_emb": art_emb,
               "q_emb": q_emb, "g_emb": g_emb}, open(EMB_CACHE, "w"))
    print(f"embedded {len(arts)} articles, {len(tasks)} questions+golds -> {EMB_CACHE}")

def _cos(a, b):
    s = sum(x*y for x, y in zip(a, b))
    na = math.sqrt(sum(x*x for x in a)); nb = math.sqrt(sum(y*y for y in b))
    return s/(na*nb+1e-9)

def _load():
    E = json.load(open(EMB_CACHE))
    arts = kb_articles(); tasks = kqa_tasks()
    art_by_id = {a["id"]: a for a in arts}
    return E, arts, tasks, art_by_id

# ---------- preflight: does each gold have a supporting article? ----------
def preflight():
    E, arts, tasks, _ = _load()
    art_emb = E["art_emb"]; g_emb = E["g_emb"]
    sims = []
    for gi in g_emb:
        best = max(_cos(gi, ai) for ai in art_emb)
        sims.append(best)
    sims_sorted = sorted(sims)
    n = len(sims)
    print(f"gold->best-article cosine: min {min(sims):.2f}  p10 {sims_sorted[n//10]:.2f}  "
          f"median {sims_sorted[n//2]:.2f}  max {max(sims):.2f}")
    low = sum(s < 0.35 for s in sims)
    print(f"golds with best-article cosine < 0.35 (possible data gaps): {low}/{n}")

# ---------- answer arms ----------
CONCISE = ("Answer the question in as few words as possible, using ONLY the provided knowledge "
           "article(s). Output only the answer phrase — no preamble, no restating the question.")

def _answer(cli, model, question, context):
    r = cli.chat.completions.create(model=model, temperature=0, messages=[
        {"role": "system", "content": CONCISE},
        {"role": "user", "content": f"# Knowledge\n{context}\n\n# Question\n{question}\n\n# Answer (concise):"}])
    return r.choices[0].message.content.strip()

def run(model="gpt-4o-mini", k=3):
    from openai import OpenAI
    cli = OpenAI(api_key=os.environ["OPENAI_API_KEY"])
    E, arts, tasks, art_by_id = _load()
    art_emb = E["art_emb"]; art_ids = E["art_ids"]; q_emb = E["q_emb"]; g_emb = E["g_emb"]

    art_tokens = [set(normalize_answer(a["text"]).split()) for a in arts]

    def oracle_id(idx):
        # true gold-supporting article = max gold-word overlap (short golds embed too noisily)
        gw = set(normalize_answer(str(tasks[idx]["answer"][0])).split())
        return max(range(len(arts)), key=lambda j: (len(gw & art_tokens[j]), _cos(g_emb[idx], art_emb[j])))

    def topk(idx):
        qi = q_emb[idx]
        return sorted(range(len(art_emb)), key=lambda j: _cos(qi, art_emb[j]), reverse=True)[:k]

    def one(idx):
        t = tasks[idx]; gold = str(t["answer"][0])
        oj = oracle_id(idx); tk = topk(idx)
        recall = oj in tk
        oracle_ctx = arts[oj]["text"][:2500]
        retr_ctx = "\n\n---\n\n".join(arts[j]["text"][:1200] for j in tk)
        a_or = _answer(cli, model, t["query"], oracle_ctx)
        a_re = _answer(cli, model, t["query"], retr_ctx)
        return {"f1_or": f1_score(a_or, gold), "em_or": em_score(a_or, gold),
                "f1_re": f1_score(a_re, gold), "em_re": em_score(a_re, gold),
                "recall": recall, "oracle_sim": _cos(g_emb[idx], art_emb[oj]),
                "gold": gold, "a_or": a_or, "a_re": a_re, "otitle": arts[oj]["title"]}

    with ThreadPoolExecutor(max_workers=8) as ex:
        res = list(ex.map(one, range(len(tasks))))
    n = len(res)
    def mean(k): return sum(r[k] for r in res)/n
    print(f"[knowledge_qa / reader {model} / n={n} / retrieval top-{k}]  (CRMArena token-F1; NOT accuracy)")
    print(f"  ORACLE-context    mean F1 {mean('f1_or'):.3f}   EM {mean('em_or'):.2f}")
    print(f"  RETRIEVED-context mean F1 {mean('f1_re'):.3f}   EM {mean('em_re'):.2f}")
    print(f"  GAP (oracle - retrieved) F1 = {mean('f1_or')-mean('f1_re'):+.3f}")
    print(f"  retrieval recall@{k} (oracle article in top-k) = {mean('recall'):.0%}")
    print(f"  (oracle article = max gold-word overlap; mean gold->that-article cosine {mean('oracle_sim'):.2f})")
    print("\n  --- sample (gold | oracle-ans [F1] | retrieved-ans [F1]) ---")
    for r in res[:6]:
        print(f"  Q-article: {r['otitle'][:45]}")
        print(f"    GOLD : {r['gold'][:70]}")
        print(f"    ORAC : {r['a_or'][:70]}  [F1 {r['f1_or']:.2f}]")
        print(f"    RETR : {r['a_re'][:70]}  [F1 {r['f1_re']:.2f}]")
    json.dump(res, open(os.path.join(HERE, "kqa_results.json"), "w"))

if __name__ == "__main__":
    mode = sys.argv[1]
    if mode == "embed":
        build_embeddings()
    elif mode == "preflight":
        preflight()
    elif mode == "run":
        run(sys.argv[2] if len(sys.argv) > 2 else "gpt-4o-mini")


==> anc/ov_lead_eval.py <==
"""Answer lead_qualification tasks from OpenViking memory ONLY (no DB access).

Per-lead memory scope (user = lead_<id8>) — avoids the shared-user filename
collision. The task GIVES the Lead Id, so resolving it to its memory scope and
reading it is the natural operation (not semantic search).

Two metrics, reported separately:
  CONTENT FIDELITY (headline): scope to the known lead, answer BANT. Measures
    whether stored memory preserves the signal. Sub-split by which layer we read:
      - L2   = full event memory (retains verbatim transcript ≈ RAG-with-summary)
      - dist = L0 abstract + L1 overview only (the genuinely distilled layer)
  ENTITY RETRIEVAL (secondary): global find by company name — does the right
    lead rank top-1 against the mixed store. Reported honestly, query not tuned.

Run:  OPENAI_API_KEY="$(cat .oai_key)" python3 ov_lead_eval.py ingest [limit]
      OPENAI_API_KEY="$(cat .oai_key)" python3 ov_lead_eval.py answer [limit]
"""
import json, os, re, sys, sqlite3
import ov_ingest as oi
from openai import OpenAI

HERE = os.path.dirname(os.path.abspath(__file__))
DB = os.path.join(HERE, "crmarena_b2b.db")
DONE = os.path.join(HERE, "ov_lead_done.json")
RESULTS = os.path.join(HERE, "ov_lead_results.jsonl")
MODEL = "gpt-4o-mini"

CONTRACT = ("You answer ONE BANT lead-qualification question using ONLY the CRM memory "
            "below. Do not invent facts. Decide if the lead can be qualified; if not, "
            "output the BANT factor(s) at fault from exactly {Budget, Authority, Need, "
            "Timeline}. Output rule: your FINAL line must be ONLY the answer — one or "
            "several of those four words comma-separated, or 'None' if fully qualified.")


def uid(lid):
    return "lead_" + lid[-8:].lower()


def tasks():
    d = json.load(open(os.path.join(HERE, "tasks_b2b.json")))
    out = []
    for t in d:
        if t["task"] != "lead_qualification":
            continue
        m = re.search(r"(00QWt\w+)", t["metadata"].get("required", ""))
        if m:
            t["_lead"] = m.group(1)
            out.append(t)
    return out


def normalize(s):
    return re.sub(r"\s+", " ", str(s).strip().strip(".").strip()).lower()


def grade(got, answer):
    """Returns (contain_ok, strict_ok, from_contain_branch, gtxt).
    contain_ok = existing harness behavior; strict_ok = set-equality (no substring credit)."""
    gtxt = got.splitlines()[-1].strip() if got else ""
    gi = [normalize(x) for x in re.split(r"[,\n]", gtxt) if x.strip()]
    if answer in (None, [None], [], [""]):
        ok = normalize(gtxt) in ("none", "no violation", "n/a", "")
        return ok, ok, False, gtxt
    # flatten comma-joined gold items: ['Authority, Need'] -> {'authority','need'}
    gt = []
    for a in answer:
        gt += [normalize(x) for x in str(a).split(",") if x.strip()]
    strict = set(gi) == set(gt)
    if len(gt) == 1:
        contain = (normalize(gtxt) == gt[0]) or (gt[0] in normalize(gtxt))
        from_branch = contain and not strict  # passed only via substring
        return contain, strict, from_branch, gtxt
    contain = set(gt).issubset(set(gi))  # all gold factors present (may have extras)
    return contain, strict, (contain and not strict), gtxt


# ---------- ingest ----------
def ingest(limit=999):
    c = sqlite3.connect(DB)
    done = set(json.load(open(DONE))) if os.path.exists(DONE) else set()
    ts = tasks()[:limit]
    n = 0
    for t in ts:
        lid = t["_lead"]
        if lid in done:
            continue
        row = c.execute("SELECT Body__c,CreatedDate FROM VoiceCallTranscript__c WHERE LeadId__c=?", (lid,)).fetchone()
        comp = c.execute("SELECT Company FROM Lead WHERE Id=?", (lid,)).fetchone()
        if not row or not comp:
            continue
        u = uid(lid)
        base = oi.queue_row(u, "SessionCommit")
        base = base[2] if base else 0
        text = f"Sales qualification call with lead company '{comp[0]}', Lead Id {lid}. Transcript:\n{row[0]}"
        oi.add_event(u, {"date": (row[1] or "")[:10], "kind": "lead call", "text": text})
        oi.drain(u, target_processed=base + 1, max_wait=300)
        done.add(lid); n += 1
        json.dump(sorted(done), open(DONE, "w"))
        if n % 10 == 0:
            print(f"  ingested {n} leads", flush=True)
    print(f"INGEST done: {n} new, {len(done)} total", flush=True)


# ---------- retrieval helpers ----------
def _event_uri(user):
    """The lead's single L2 event memory uri (the sales_qualification_call.md)."""
    out, _, _ = oi.ov(["--user", user, "tree", f"viking://user/{user}/memories", "-o", "json", "-L", "12", "-n", "9999"])
    d = oi._json_tail(out)
    uris = []
    def walk(x):
        if isinstance(x, dict):
            u = x.get("uri", "")
            if isinstance(u, str) and u.endswith(".md") and "/events/" in u and not u.endswith(".overview.md"):
                uris.append(u)
            for v in x.values(): walk(v)
        elif isinstance(x, list):
            for v in x: walk(v)
    walk(d)
    return uris[0] if uris else None


def read_layer(user, layer):
    """layer='L2' -> full event memory; 'dist' -> L0 abstract + L1 overview only."""
    u = _event_uri(user)
    if not u:
        return ""
    if layer == "L2":
        o, _, _ = oi.ov(["--user", user, "read", u])
        return (o[o.find("# Summary"):] if "# Summary" in o else o)[:4500]
    ab, _, _ = oi.ov(["--user", user, "abstract", u])
    ov, _, _ = oi.ov(["--user", user, "overview", u])
    return (f"# Abstract\n{ab.strip()}\n\n# Overview\n{ov.strip()}")[:4500]


def entity_rank(company, target_user, k=5):
    """Global find by company name; return 1-based rank of the target lead-user, or 0."""
    out, _, _ = oi.ov(["find", f"{company} lead qualification", "--context-type", "memory", "-L", "2", "-o", "json", "-n", str(k)])
    d = oi._json_tail(out)
    mems = (d.get("result", {}).get("memories") or []) if isinstance(d, dict) else []
    for i, m in enumerate(mems, 1):
        if f"/user/{target_user}/" in m.get("uri", ""):
            return i
    return 0


# ---------- answer ----------
def answer(limit=999):
    cli = OpenAI(api_key=os.environ["OPENAI_API_KEY"])
    c = sqlite3.connect(DB)
    ts = [t for t in tasks() if t["_lead"] in set(json.load(open(DONE)))][:limit]
    f = open(RESULTS, "w")
    agg = {"L2": [0, 0], "dist": [0, 0]}   # [contain_ok, strict_ok]
    branch = {"L2": 0, "dist": 0}
    top1 = topk = 0
    for i, t in enumerate(ts, 1):
        lid = t["_lead"]; u = uid(lid)
        comp = c.execute("SELECT Company FROM Lead WHERE Id=?", (lid,)).fetchone()[0]
        rank = entity_rank(comp, u)
        top1 += (rank == 1); topk += (rank >= 1)
        row = {"idx": t["idx"], "lead": lid, "company": comp, "gt": t["answer"], "entity_rank": rank}
        for layer in ("L2", "dist"):
            ctx = read_layer(u, layer)
            user = f"# CRM memory for this lead\n{ctx}\n\n# Question\n{t['query']}\n\n# Policy\n{t['metadata'].get('required','')}"
            r = cli.chat.completions.create(model=MODEL, temperature=0,
                messages=[{"role": "system", "content": CONTRACT}, {"role": "user", "content": user}])
            cok, sok, fb, gtxt = grade(r.choices[0].message.content.strip(), t["answer"])
            agg[layer][0] += cok; agg[layer][1] += sok; branch[layer] += fb
            row[layer] = {"contain": cok, "strict": sok, "got": gtxt[:40]}
        f.write(json.dumps(row) + "\n"); f.flush()
        print(f"[{i}/{len(ts)}] {comp[:20]:20} rank={rank} L2={int(row['L2']['contain'])}/{int(row['L2']['strict'])} "
              f"dist={int(row['dist']['contain'])}/{int(row['dist']['strict'])} gt={t['answer']}", flush=True)
    f.close()
    n = len(ts)
    print(f"\n=== lead_qualification, n={n} (answered from memory only, no DB) ===")
    print(f"CONTENT FIDELITY (headline):")
    print(f"  from L2 (full memory)  contain {agg['L2'][0]}/{n}={agg['L2'][0]/n:.0%}  strict {agg['L2'][1]}/{n}={agg['L2'][1]/n:.0%}  ({branch['L2']} passes via substring)")
    print(f"  from distilled L0/L1   contain {agg['dist'][0]}/{n}={agg['dist'][0]/n:.0%}  strict {agg['dist'][1]}/{n}={agg['dist'][1]/n:.0%}  ({branch['dist']} passes via substring)")
    print(f"ENTITY RETRIEVAL (secondary): right lead top-1 {top1}/{n}={top1/n:.0%}, in top-5 {topk}/{n}={topk/n:.0%} (global find by company vs mixed store)")


if __name__ == "__main__":
    mode = sys.argv[1]
    if mode == "ingest":
        ingest(int(sys.argv[2]) if len(sys.argv) > 2 else 999)
    elif mode == "answer":
        answer(int(sys.argv[2]) if len(sys.argv) > 2 else 999)


==> anc/ov_lead_hc.py <==
"""Hill-climb lead_qualification accuracy, answering from OpenViking memory only.

Split-honest: tune the rubric on TRAIN leads, report on TEST leads.
Fast: cache each lead's L2 memory once (`cache`), then iterate prompt x model over
the cache (`score`) without re-hitting OpenViking.

  OPENAI_API_KEY=... python3 ov_lead_hc.py cache
  OPENAI_API_KEY=... python3 ov_lead_hc.py score <model> <v1|v2> <train|test|all> [conc]
"""
import json, os, re, sys, sqlite3
from concurrent.futures import ThreadPoolExecutor
import ov_ingest as oi
from ov_lead_eval import tasks, uid, read_layer, grade
from openai import OpenAI

HERE = os.path.dirname(os.path.abspath(__file__))
DB = os.path.join(HERE, "crmarena_b2b.db")
CTX = os.path.join(HERE, "ov_lead_ctx.json")
SPLIT = json.load(open(os.path.join(HERE, "split.json")))

PROMPTS = {
 "v1": ("You answer ONE BANT lead-qualification question using ONLY the CRM memory below. "
        "Do not invent facts. Decide if the lead can be qualified; if not, output the BANT "
        "factor(s) at fault from exactly {Budget, Authority, Need, Timeline}. Output rule: "
        "your FINAL line must be ONLY the answer — one or several of those four words "
        "comma-separated, or 'None' if fully qualified."),
 # v2: force numeric extraction + per-factor evaluation; positive tone != pass.
 "v2": ("You judge whether a sales LEAD is qualified on BANT, using ONLY the call memory below. "
        "A friendly/agreeable tone does NOT mean a factor passes — judge each factor on the FACTS "
        "and NUMBERS stated. Evaluate ALL FOUR independently:\n"
        "- BUDGET fails if the lead's stated budget is LESS than the total quoted price "
        "(units x unit price). Extract both numbers and compare arithmetically.\n"
        "- TIMELINE fails if the lead's required timeframe is SHORTER than the delivery/installation "
        "time actually achievable (compare the requested window to the real lead time; a rep saying "
        "'we can try' does not make it pass if the numbers don't fit).\n"
        "- AUTHORITY fails if the contact lacks final purchasing authority (needs approval / must "
        "consult finance or a manager / 'not my call').\n"
        "- NEED fails if there is no genuine problem the product solves, or the fit is wrong.\n"
        "List every factor that FAILS, comma-separated, from {Budget, Authority, Need, Timeline}. "
        "If ALL four pass, output None. Output rule: your FINAL line must be ONLY the factor "
        "name(s) or None — nothing else."),
 # v3: chain-of-thought — compute each factor's numbers, flag ONLY clear failures, then answer.
 "v3": ("You judge whether a sales LEAD is qualified on BANT, using ONLY the call memory below. "
        "Tone is irrelevant — judge on the FACTS and NUMBERS. Reason step by step, one line per "
        "factor, THEN give the verdict:\n"
        "1. BUDGET: quote the lead's stated budget $ and the total quoted price (units x unit "
        "price) $. Fail ONLY if total price > budget. If numbers aren't both present or price <= "
        "budget, Budget PASSES.\n"
        "2. TIMELINE: quote the lead's required timeframe and the promised/standard delivery time. "
        "Fail ONLY if delivery is clearly longer than the required timeframe. Otherwise PASSES.\n"
        "3. AUTHORITY: fail ONLY if the contact explicitly lacks final authority (must get approval "
        "/ consult finance or a manager / not their decision). Otherwise PASSES.\n"
        "4. NEED: fail ONLY if there is no genuine problem the product solves or the fit is wrong. "
        "Otherwise PASSES.\n"
        "Be conservative: flag a factor as failing ONLY when the evidence clearly shows it. Do not "
        "add factors 'to be safe'. After your reasoning, output a FINAL line that is ONLY the "
        "failing factor name(s) from {Budget, Authority, Need, Timeline}, comma-separated, or "
        "'None' if all four pass. The final line must contain nothing but the answer."),
}


def reference_block():
    """Full product price catalog + install-timeline policy, VERBATIM (no per-lead pre-join)."""
    c = sqlite3.connect(DB)
    cat = "\n".join(f"  {r[0]}: ${r[1]}" for r in c.execute(
        "SELECT p.Name,e.UnitPrice FROM Product2 p JOIN PricebookEntry e ON e.Product2Id=p.Id ORDER BY p.Name"))
    pol = c.execute("SELECT FAQ_Answer__c FROM Knowledge__kav WHERE Title LIKE '%Installation Timeline%'").fetchone()[0]
    return (f"# Reference: product price catalog (unit prices)\n{cat}\n\n"
            f"# Reference: installation timeline policy\n{pol}")


REFERENCE = reference_block()

# v4: v3 reasoning, but USE the reference catalog+policy to compute Budget & Timeline.
PROMPTS["v4"] = (PROMPTS["v3"]
    + "\n\nIMPORTANT: the rep's claims about price/timeline in the call are often WRONG or "
      "misleading — IGNORE them and use the Reference catalog + policy below instead. For BUDGET: "
      "for EACH product the lead wants, read the quantity from the call, look up its unit price in "
      "the catalog, multiply, sum across all products, and compare that true total to the lead's "
      "stated budget. For TIMELINE: sum the total units across all products and map to the "
      "installation-timeline policy tiers (more units = longer; use the tier appropriate to the "
      "total volume), then compare to the lead's required timeframe.")


# v5: conservative CoT. Authority/Need from the call; Budget/Timeline from the reference
# ONLY. Emphasize minimal-set output (most leads fail 0-1 factors).
PROMPTS["v5"] = (
 "You judge whether a sales LEAD is qualified on BANT, using the call memory plus the reference "
 "catalog/policy. Reason step by step, ONE line per factor, then give the verdict. Judge each "
 "factor independently and CONSERVATIVELY — most leads fail zero or one factor; never add a "
 "factor unless the evidence is concrete.\n"
 "- AUTHORITY: judge from the CALL only. Fail ONLY if the contact explicitly lacks final "
 "authority (must get approval / consult finance or a manager / not their decision). Otherwise PASS.\n"
 "- NEED: judge from the CALL only. Fail ONLY if there is no genuine problem the product solves "
 "or the fit is clearly wrong. Otherwise PASS.\n"
 "- BUDGET: the rep's claim that it 'fits' is unreliable — compute it. For each product the lead "
 "wants, read the quantity from the call, look up its unit price in the Reference catalog, "
 "multiply, and sum across ALL products. Fail ONLY if that true total > the lead's stated budget. "
 "Otherwise PASS.\n"
 "- TIMELINE: compute it. Sum the total units across all products; map that volume to the "
 "Reference installation-timeline policy tiers (1 unit=1 day, 5=3 days, 15=7 days, 25=14 days; "
 "for an in-between volume use the tier at or above it). Fail ONLY if the policy's installation "
 "time is longer than the lead's required timeframe. Otherwise PASS.\n"
 "After the four lines, output a FINAL line that is ONLY the failing factor name(s) from "
 "{Budget, Authority, Need, Timeline}, comma-separated, or 'None' if all four pass. Nothing else "
 "on the final line.")


def build_cache():
    c = sqlite3.connect(DB)
    done = set(json.load(open(os.path.join(HERE, "ov_lead_done.json"))))
    out = {}
    for t in tasks():
        lid = t["_lead"]
        if lid not in done:
            continue
        u = uid(lid)
        comp = c.execute("SELECT Company FROM Lead WHERE Id=?", (lid,)).fetchone()[0]
        out[str(t["idx"])] = {"lead": lid, "company": comp, "gt": t["answer"],
                              "query": t["query"], "required": t["metadata"].get("required", ""),
                              "L2": read_layer(u, "L2"), "dist": read_layer(u, "dist")}
        if len(out) % 20 == 0:
            print(f"  cached {len(out)}", flush=True)
    json.dump(out, open(CTX, "w"))
    print(f"CACHE done: {len(out)} leads -> {CTX}")


def _catalog():
    c = sqlite3.connect(DB)
    return {r[0].lower(): float(r[1]) for r in c.execute(
        "SELECT p.Name,e.UnitPrice FROM Product2 p JOIN PricebookEntry e ON e.Product2Id=p.Id")}


CATALOG = _catalog()
TIERS = [(1, 1), (5, 3), (15, 7), (25, 14)]  # (volume, install days)


def tier_days(units):
    # floor: install time of the highest volume threshold NOT exceeded by the order.
    days = TIERS[0][1]
    for vol, dd in TIERS:
        if units >= vol:
            days = dd
    return days


EXTRACT = ("From the CRM call memory below, extract STRICT JSON only (no prose):\n"
           '{"products":[{"name":"<exact product name>","qty":<int>}], '
           '"stated_budget":<number or null>, "required_timeline_days":<int or null>, '
           '"authority_fail":<true|false>, "need_fail":<true|false>}\n'
           "Rules: products = every product the lead wants, with quantity from the call. "
           "stated_budget = the lead's budget figure the rep mentions. required_timeline_days = "
           "the lead's requested install window in DAYS (‘within one day’=1, ‘four days’=4, ‘end "
           "of next week’≈7, ‘two weeks’=14); null if none stated. authority_fail = true ONLY if "
           "the contact lacks final purchasing authority (needs approval/consult finance/manager). "
           "need_fail = true ONLY if no genuine problem/fit. Ignore the rep's claims about price or "
           "timeline fitting — those are computed separately. Output ONLY the JSON.")


def _raw_transcript(lid):
    c = sqlite3.connect(DB)
    row = c.execute("SELECT Body__c FROM VoiceCallTranscript__c WHERE LeadId__c=?", (lid,)).fetchone()
    comp = c.execute("SELECT Company FROM Lead WHERE Id=?", (lid,)).fetchone()
    return f"Sales qualification call with lead company '{comp[0]}', Lead Id {lid}. Transcript:\n{row[0]}"


def score_hybrid(model, which, source="L2", conc=8):
    """source: L2 (OpenViking full memory) | dist (distilled L0/L1) | raw (DB transcript, NO memory)."""
    cli = OpenAI(api_key=os.environ["OPENAI_API_KEY"])
    ctx = json.load(open(CTX))
    idxset = set(map(str, SPLIT[which])) if which in ("train", "test") else set(ctx)
    items = [(i, ctx[i]) for i in ctx if i in idxset]

    def context_for(r):
        if source == "raw":
            return _raw_transcript(r["lead"])
        return r[source]  # 'L2' or 'dist' from the cache

    def one(pair):
        _, r = pair
        u = f"# CRM call memory\n{context_for(r)}"
        resp = cli.chat.completions.create(model=model, temperature=0,
                response_format={"type": "json_object"},
                messages=[{"role": "system", "content": EXTRACT}, {"role": "user", "content": u}])
        try:
            d = json.loads(resp.choices[0].message.content)
        except Exception:
            d = {}
        fails = []
        # Budget: sum qty*price vs stated budget (deterministic)
        total = 0.0; priced = True
        for p in d.get("products", []) or []:
            price = CATALOG.get(str(p.get("name", "")).lower())
            if price is None:
                priced = False
            else:
                total += price * (p.get("qty") or 0)
        bud = d.get("stated_budget")
        if priced and bud and total > float(bud):
            fails.append("Budget")
        # Timeline: total units -> tier vs required
        units = sum((p.get("qty") or 0) for p in (d.get("products") or []))
        req = d.get("required_timeline_days")
        if units and req and tier_days(units) > int(req):
            fails.append("Timeline")
        if d.get("authority_fail"):
            fails.append("Authority")
        if d.get("need_fail"):
            fails.append("Need")
        got = ", ".join(fails) if fails else "None"
        cok, sok, fb, _ = grade(got, r["gt"])
        return (r["gt"], sok, cok, fb, got)

    with ThreadPoolExecutor(max_workers=conc) as ex:
        res = list(ex.map(one, items))
    n = len(res)
    strict = sum(x[1] for x in res); contain = sum(x[2] for x in res); sub = sum(x[3] for x in res)
    from collections import defaultdict
    per = defaultdict(lambda: [0, 0]); none_ok = none_n = 0
    for gt, sok, *_ in res:
        if gt in ([None], [], [""]) or gt == [None]:
            none_n += 1; none_ok += sok
        elif len(gt) == 1 and gt[0]:
            per[gt[0]][1] += 1; per[gt[0]][0] += sok
    print(f"\n[{model} / hybrid / {which}]  n={n}  STRICT {strict}/{n}={strict/n:.0%}  contain {contain}/{n}={contain/n:.0%}  ({sub} substring)")
    print("   per-factor strict: " + "  ".join(f"{f} {per[f][0]}/{per[f][1]}" for f in ("Budget", "Authority", "Need", "Timeline") if per[f][1])
          + f"   None(qualified) {none_ok}/{none_n}")
    return strict / n


def score(model, pv, which, conc=8):
    cli = OpenAI(api_key=os.environ["OPENAI_API_KEY"])
    ctx = json.load(open(CTX))
    idxset = set(map(str, SPLIT[which])) if which in ("train", "test") else set(ctx)
    items = [(i, ctx[i]) for i in ctx if i in idxset]
    sysmsg = PROMPTS[pv]

    use_ref = pv in ("v4", "v5")

    def one(pair):
        i, r = pair
        ref = (REFERENCE + "\n\n") if use_ref else ""
        u = f"{ref}# CRM memory for this lead\n{r['L2']}\n\n# Question\n{r['query']}\n\n# Policy\n{r['required']}"
        resp = cli.chat.completions.create(model=model, temperature=0,
                messages=[{"role": "system", "content": sysmsg}, {"role": "user", "content": u}])
        cok, sok, fb, gtxt = grade(resp.choices[0].message.content.strip(), r["gt"])
        return (r["gt"], sok, cok, fb, gtxt)

    with ThreadPoolExecutor(max_workers=conc) as ex:
        res = list(ex.map(one, items))
    n = len(res)
    strict = sum(x[1] for x in res); contain = sum(x[2] for x in res); sub = sum(x[3] for x in res)
    # per-factor strict (single-factor golds)
    from collections import defaultdict
    per = defaultdict(lambda: [0, 0])
    none_ok = none_n = 0
    for gt, sok, *_ in res:
        if gt in ([None], [], [""]) or gt == [None]:
            none_n += 1; none_ok += sok
        elif len(gt) == 1 and gt[0]:
            per[gt[0]][1] += 1; per[gt[0]][0] += sok
    print(f"\n[{model} / {pv} / {which}]  n={n}  STRICT {strict}/{n}={strict/n:.0%}  contain {contain}/{n}={contain/n:.0%}  ({sub} substring)")
    print("   per-factor strict: " + "  ".join(f"{f} {per[f][0]}/{per[f][1]}" for f in ("Budget", "Authority", "Need", "Timeline") if per[f][1])
          + f"   None(qualified) {none_ok}/{none_n}")
    return strict / n


if __name__ == "__main__":
    m = sys.argv[1]
    if m == "cache":
        build_cache()
    elif m == "score":
        score(sys.argv[2], sys.argv[3], sys.argv[4], int(sys.argv[5]) if len(sys.argv) > 5 else 8)
    elif m == "hybrid":
        # hybrid <model> <which> [source=L2|dist|raw] [conc]
        src = sys.argv[4] if len(sys.argv) > 4 else "L2"
        conc = int(sys.argv[5]) if len(sys.argv) > 5 else 8
        score_hybrid(sys.argv[2], sys.argv[3], src, conc)


==> anc/ov_provider_sweep.py <==
"""31-case gullibility sweep on non-OpenAI providers (Claude via Anthropic SDK,
Kimi via Moonshot's OpenAI-compatible endpoint). Reuses the exact CONTRA set,
prompts, grading and Wilson CIs from ov_gullibility_sweep by monkeypatching its
chat() with a provider router.

Run: OPENAI_API_KEY=.. ANTHROPIC_API_KEY=.. MOONSHOT_API_KEY=.. \
     python ov_provider_sweep.py claude-sonnet-5 kimi-k2.6
"""
import json, os, sys
import anthropic
from openai import OpenAI
import ov_gullibility_sweep as S

MOON = OpenAI(api_key=os.environ["MOONSHOT_API_KEY"], base_url="https://api.moonshot.ai/v1")
ANTH = anthropic.Anthropic(api_key=os.environ["ANTHROPIC_API_KEY"])


def chat(model, sys_, usr, want_json=False):
    if model.startswith("claude-"):
        # anthropic SDK 1.5 has no temperature kwarg for this model family
        r = ANTH.messages.create(model=model, max_tokens=600, system=sys_,
                                 messages=[{"role": "user", "content": usr}])
        return "".join(b.text for b in r.content if getattr(b, "type", "") == "text")
    # kimi-k2.6 permits only temperature=1 -> omit (non-deterministic; noted in paper)
    kw = {"model": model,
          "messages": [{"role": "system", "content": sys_}, {"role": "user", "content": usr}]}
    if want_json:
        kw["response_format"] = {"type": "json_object"}
    try:
        return MOON.chat.completions.create(**kw).choices[0].message.content
    except Exception:
        kw.pop("response_format", None)
        return MOON.chat.completions.create(**kw).choices[0].message.content


S.chat = chat  # naive_flags / grounded_flags resolve `chat` at call time

if __name__ == "__main__":
    out = []
    for m in sys.argv[1:]:
        r = S.run_model(m); out.append(r)
        print(f"{m:16} fooled {r['fooled']:2}/{r['N']} = {100*r['fooled']/r['N']:5.1f}% "
              f"[{r['fooled_ci'][0]:.0f}-{r['fooled_ci'][1]:.0f}]   "
              f"grounded caught {r['caught']:2}/{r['N']} = {100*r['caught']/r['N']:5.1f}% "
              f"[{r['caught_ci'][0]:.0f}-{r['caught_ci'][1]:.0f}]", flush=True)
    json.dump(out, open("gullibility_sweep_providers.json", "w"), indent=2)


==> anc/ov_provider_sweep_v5.py <==
"""31-case gullibility sweep for the three v5 additions:
Claude Fable 5.1, gpt-5.6-sol, Qwen 3.8 Max via OpenRouter.

Reuses ov_gullibility_sweep's CONTRA set + Wilson CIs; monkey-patches chat().

Run: OPENAI_API_KEY=.. ANTHROPIC_API_KEY=.. OPENROUTER_API_KEY=.. python ov_provider_sweep_v5.py
"""
import json, os, sys, re
import anthropic
from openai import OpenAI
import ov_gullibility_sweep as S

ANTH = anthropic.Anthropic(api_key=os.environ["ANTHROPIC_API_KEY"])
OR   = OpenAI(api_key=os.environ["OPENROUTER_API_KEY"], base_url="https://openrouter.ai/api/v1", timeout=180, max_retries=1)
OAI  = OpenAI(api_key=os.environ["OPENAI_API_KEY"])


def chat(model, sys_, usr, want_json=False):
    if model.startswith("claude-"):
        r = ANTH.messages.create(model=model, max_tokens=800, system=sys_,
                                 messages=[{"role": "user", "content": usr}])
        return "".join(b.text for b in r.content if getattr(b, "type", "") == "text")
    if model.startswith("qwen/") or "/" in model:
        kw = {"model": model,
              "messages": [{"role": "system", "content": sys_}, {"role": "user", "content": usr}]}
        # OpenRouter Qwen: skip response_format (returns None with it)
        out = OR.chat.completions.create(**kw).choices[0].message.content
        return out or ""
    # OpenAI (gpt-5.6-sol is reasoning-family: no temperature, merge system into user)
    is_reasoning = model.startswith(("o1", "o3", "o4")) or model.startswith("gpt-5")
    if is_reasoning:
        kw = {"model": model, "messages": [{"role": "user", "content": sys_ + "\n\n" + usr}]}
    else:
        kw = {"model": model, "temperature": 0,
              "messages": [{"role": "system", "content": sys_}, {"role": "user", "content": usr}]}
        if want_json:
            kw["response_format"] = {"type": "json_object"}
    try:
        return OAI.chat.completions.create(**kw).choices[0].message.content
    except Exception:
        kw.pop("response_format", None); kw.pop("temperature", None)
        return OAI.chat.completions.create(**kw).choices[0].message.content


S.chat = chat

if __name__ == "__main__":
    models = sys.argv[1:] or ["claude-fable-5-1", "gpt-5.6-sol", "qwen/qwen3.8-max-0902"]
    out = []
    for m in models:
        try:
            r = S.run_model(m); out.append(r)
            print(f"{m:32} fooled {r['fooled']:2}/{r['N']} = {100*r['fooled']/r['N']:5.1f}% "
                  f"[{r['fooled_ci'][0]:.0f}-{r['fooled_ci'][1]:.0f}]   "
                  f"caught {r['caught']:2}/{r['N']} = {100*r['caught']/r['N']:5.1f}% "
                  f"[{r['caught_ci'][0]:.0f}-{r['caught_ci'][1]:.0f}]", flush=True)
        except Exception as e:
            print(f"{m:32} ERROR {type(e).__name__}: {str(e)[:150]}", flush=True)
    json.dump(out, open("gullibility_sweep_v5.json", "w"), indent=2)
    print("saved gullibility_sweep_v5.json")


==> anc/ov_rag_extract_code.py <==
"""Missing arm for Table II: retrieve -> extract -> code.

Same retrieval as ov_rag_read.py (KB + transcript chunks, top-8 for the BANT
question), but the retrieved context is fed to the ov_compute_control extractor
and the verdict is computed in code. Isolates the substrate (retrieval vs a
consolidated verbatim record) from the compute step.

Run: OPENAI_API_KEY=... ./ovenv/bin/python ov_rag_extract_code.py
"""
import json, re, time
from concurrent.futures import ThreadPoolExecutor
import ov_rag_read as R
import ov_compute_control as C
from ov_lead_eval import grade

READERS = ["gpt-4o", "gpt-4o-mini"]
import sys
TRANSCRIPT_ONLY = "--transcript-only" in sys.argv  # arm (e): index the transcript alone; code already holds the KB


def one(item, kb_vecs, model):
    _, r = item
    tchunks = R.chunk_text(r["L2"][:4500])
    tvecs, _ = R.embed(tchunks)
    docs = tchunks if TRANSCRIPT_ONLY else R.KB + tchunks
    vecs = tvecs if TRANSCRIPT_ONLY else kb_vecs + tvecs
    qv = R.embed([R.Q])[0][0]
    ranked = sorted(range(len(docs)), key=lambda i: -R.cos(qv, vecs[i]))[:R.TOPK]
    ctx = "\n\n".join(docs[i] for i in ranked)
    t0 = time.perf_counter()
    txt = C.call(model, f"# Retrieved context\n{ctx}")
    lat = time.perf_counter() - t0
    d = json.JSONDecoder().raw_decode(txt[txt.find("{"):])[0]
    cb, ct = C.code_budget_time(d)
    return bool(grade(C.verdict(cb, ct, d), r["gt"])[1]), lat


def run(model):
    kb_vecs, _ = R.embed(R.KB)
    def work(it):
        try: return one(it, kb_vecs, model)
        except Exception as e: return (False, 0.0)
    with ThreadPoolExecutor(max_workers=6) as ex:
        res = list(ex.map(work, R.CTX.items()))
    ok = sum(s for s, _ in res); n = len(res)
    lats = sorted(l for _, l in res if l > 0)
    return dict(reader=model, ok=ok, n=n, acc=100 * ok / n,
                median_latency_s=round(lats[len(lats) // 2], 2) if lats else None,
                errors=sum(1 for _, l in res if l == 0))


if __name__ == "__main__":
    out = []
    for m in READERS:
        r = run(m); out.append(r)
        print(f"RAG -> extract -> code + {m:12} strict {r['ok']}/{r['n']}  median {r['median_latency_s']}s  errors {r['errors']}", flush=True)
    json.dump(out, open("rag_extract_code_tonly.json" if TRANSCRIPT_ONLY else "rag_extract_code.json", "w"), indent=2)
    print("saved rag_extract_code.json")


==> anc/ov_rag_read.py <==
"""Experiment 2: RAG read-path head-to-head vs extract-then-compute.

For each lead-qual task the RAG store holds the company knowledge base (catalog
prices, the volume install-timeline policy, the budget rule, BANT definitions)
plus the lead's own call-transcript chunks. We embed, retrieve top-k for the BANT
question, and let an LLM reason to the answer. Two reader arms:
  - RAG + gpt-4o        (frontier reader)
  - RAG + gpt-4o-mini   (cheap reader)
We record accuracy (strict grade), read-call latency, and $/query from usage.
Contrast: extract-then-compute already reaches 84% with a CHEAP reader and is
deterministic; the point is RAG needs a smart reader and still reasons (errs) at
higher cost/latency.

Run: OPENAI_API_KEY="$(cat .oai_key)" ./ovenv/bin/python ov_rag_read.py
"""
import json, os, re, time, math
from concurrent.futures import ThreadPoolExecutor
from openai import OpenAI
import ov_lead_hc as H

cli = OpenAI(api_key=os.environ["OPENAI_API_KEY"])
CTX = json.load(open(H.CTX))
EMB = "text-embedding-3-small"
READERS = ["gpt-4o", "gpt-4o-mini"]
TOPK = 8
PRICE = {  # $ per 1M tokens
    "text-embedding-3-small": (0.02, 0.0),
    "gpt-4o": (2.50, 10.0),
    "gpt-4o-mini": (0.15, 0.60),
}

# ---- shared company knowledge base (what a RAG store would hold) ----
def kb_chunks():
    ch = []
    for name, price in sorted(H.CATALOG.items()):
        ch.append(f"Price list: {name} costs ${price:.2f} per unit.")
    tiers = "; ".join(f"{v}+ units -> {d} days" for v, d in H.TIERS)
    ch.append("Installation timeline policy (by total order unit volume, floor rule; "
              f"use the highest threshold not exceeded): {tiers}.")
    ch.append("Budget rule: a lead fails on Budget if the total order cost "
              "(sum of quantity x unit price across products) exceeds the customer's stated budget.")
    ch.append("BANT: a lead fails on Authority if the contact cannot make the final decision; "
              "on Need if there is no genuine need; on Timeline if the required install window is "
              "shorter than the policy install time; on Budget per the budget rule above.")
    return ch

KB = kb_chunks()

def chunk_text(t, n=600):
    t = re.sub(r"\s+\n", "\n", t)
    return [t[i:i+n] for i in range(0, len(t), n)] or [t]

def embed(texts):
    r = cli.embeddings.create(model=EMB, input=texts)
    return [d.embedding for d in r.data], r.usage.total_tokens

def cos(a, b):
    dot = sum(x*y for x, y in zip(a, b))
    na = math.sqrt(sum(x*x for x in a)); nb = math.sqrt(sum(y*y for y in b))
    return dot/(na*nb + 1e-9)

Q = ("Qualify this lead on BANT. Which of {Budget, Authority, Need, Timeline} are at fault, if any? "
     "Compute the order total against the budget and the install tier against the required timeline.")
READ_SYS = ("You qualify a sales lead on BANT using ONLY the retrieved context below (call-transcript "
            "excerpts plus the company price list and policies). Decide which of {Budget, Authority, "
            "Need, Timeline} are at fault. Your FINAL line must be ONLY the at-fault factors, "
            "comma-separated, or 'None' if the lead fully qualifies.")

def dollars(model, pt, ct):
    pin, pout = PRICE[model]
    return (pt*pin + ct*pout)/1e6

def one(item, kb_vecs, reader):
    idx, r = item
    tx = r["L2"][:4500]
    tchunks = chunk_text(tx)
    tvecs, te = embed(tchunks)
    docs = KB + tchunks
    vecs = kb_vecs + tvecs
    qv, qe = embed([Q])
    qv = qv[0]
    ranked = sorted(range(len(docs)), key=lambda i: -cos(qv, vecs[i]))[:TOPK]
    ctx = "\n\n".join(docs[i] for i in ranked)
    t0 = time.perf_counter()
    resp = cli.chat.completions.create(model=reader, temperature=0,
            messages=[{"role": "system", "content": READ_SYS},
                      {"role": "user", "content": f"# Retrieved context\n{ctx}\n\n# Question\n{Q}"}])
    lat = time.perf_counter() - t0
    out = resp.choices[0].message.content or ""
    got = re.split(r"[\n]", out.strip())[-1].strip()
    _, sok, *_ = H.grade(got, r["gt"])
    u = resp.usage
    cost = dollars(reader, u.prompt_tokens, u.completion_tokens) + dollars(EMB, te+qe, 0)
    return bool(sok), lat, cost

def run(reader):
    items = list(CTX.items())
    kb_vecs, _ = embed(KB)
    def work(it):
        try: return one(it, kb_vecs, reader)
        except Exception as e: return (False, 0.0, 0.0)
    with ThreadPoolExecutor(max_workers=6) as ex:
        res = list(ex.map(work, items))
    ok = sum(1 for s, _, _ in res if s); n = len(res)
    lats = sorted(l for _, l, _ in res if l > 0)
    med = lats[len(lats)//2] if lats else 0
    cost = sum(c for _, _, c in res)
    return dict(reader=reader, ok=ok, n=n, acc=100*ok/n,
                median_latency_s=round(med, 2), cost_per_100=round(cost, 4),
                cost_per_query=round(cost/n, 5))

if __name__ == "__main__":
    out = []
    for rd in READERS:
        r = run(rd); out.append(r)
        print(f"RAG + {rd:12}  acc {r['ok']:3}/{r['n']} = {r['acc']:5.1f}%   "
              f"median read {r['median_latency_s']:.2f}s   ${r['cost_per_query']:.5f}/query")
    json.dump(out, open("rag_read.json", "w"), indent=2)
    print("saved rag_read.json")


==> anc/rag_baseline.py <==
"""RAG baseline vs OpenViking memory — cost/size comparison over the CRMArena corpus.
Deterministic (reads the DB only). Memory side uses MediLux actuals, extrapolated by events."""
import sqlite3, math, os
import ov_build_stream as bs

HERE = os.path.dirname(os.path.abspath(__file__))

# ---- pricing (USD) ----
EMB_PER_MTOK = 0.02      # text-embedding-3-small, $/1M input tokens
GPT4OMINI_IN = 0.15      # $/1M input tokens
GPT4OMINI_OUT = 0.60     # $/1M output tokens
READER_IN = 0.15         # read-time reader model (cheap) $/1M in  (gpt-4o-mini class)
CHARS_PER_TOK = 4
CHUNK_TOK = 512
OVERLAP = 0.15
VEC_BYTES = 1536 * 4     # float32 dense vector


def gather(c):
    opp2acct, acct_opps, acct_name, case2acct = bs.load(c)
    full_chars = tx_chars = 0
    full_n = tx_n = 0
    total_events = 0
    for acct in acct_name:
        ev = bs.events_for(c, acct, opp2acct, acct_opps, case2acct)
        total_events += len(ev)
        for d, k, t in ev:
            full_chars += len(t); full_n += 1
            if k in ("call", "chat"):
                tx_chars += len(t); tx_n += 1
    return dict(full_chars=full_chars, full_n=full_n, tx_chars=tx_chars, tx_n=tx_n,
                total_events=total_events, n_accts=len(acct_name))


def rag(label, chars, n_docs):
    tok = chars / CHARS_PER_TOK
    chunks = math.ceil(tok / (CHUNK_TOK * (1 - OVERLAP)))
    emb_tok = chunks * CHUNK_TOK               # each chunk embedded once (incl overlap)
    emb_cost = emb_tok / 1e6 * EMB_PER_MTOK
    vec_gb = chunks * VEC_BYTES / 1e9
    text_gb = chars / 1e9
    print(f"\n=== RAG baseline: {label} ===")
    print(f"  docs               {n_docs:,}")
    print(f"  raw text           {chars/1e6:.1f} M chars  (~{tok/1e6:.2f} M tokens)")
    print(f"  chunks (512tok/15% ovlp) {chunks:,}")
    print(f"  one-time embed cost  ${emb_cost:,.2f}")
    print(f"  vector index size    {vec_gb*1000:.1f} MB dense  (+ {text_gb*1000:.1f} MB chunk text)")
    print(f"  read-time context   top-8 chunks = {8*CHUNK_TOK:,} raw tokens/query")
    return dict(chunks=chunks, emb_cost=emb_cost, vec_mb=vec_gb*1000, text_mb=text_gb*1000)


def memory(total_events, n_accts):
    # MEASURED: 15 richest accounts, 2,762 events -> 1,997 memories, profile ~2.3KB flat.
    S_EV, S_MEM, S_PROF = 2762, 1997, 2302     # sample totals / avg profile bytes
    ratio = S_MEM / S_EV                        # 0.723x  (LOWER BOUND: richest accts dedup most)
    cost_per_ev = 0.4526 / 219                  # $/event from MediLux gpt-4o-mini actual
    mem_lo = round(total_events * ratio)        # if whole corpus deduped like the big accounts
    mem_hi = total_events                        # if small accounts don't dedup at all (ceiling)
    write_cost = total_events * cost_per_ev
    prof_kb = S_PROF * n_accts / 1000
    store_mb = mem_lo * 1500 / 1e6              # ~1.5KB/memory text (measured avg)
    mem_vec_mb = mem_lo * VEC_BYTES / 1e6
    print(f"\n=== OpenViking memory (MEASURED on 15 richest accts, 2,762 ev -> 1,997 mem = {ratio:.2f}x) ===")
    print(f"  memories (consolidated) ~{mem_lo:,}-{mem_hi:,}  (item count is a WASH vs RAG chunks)")
    print(f"  write cost (gpt-4o-mini) ${write_cost:,.2f}  (one-time; ~200x RAG's embed cost)")
    print(f"  memory store           {store_mb:.1f} MB text  (+ ~{mem_vec_mb:.1f} MB vectors)")
    print(f"  consolidated profile   ~2.3 KB/account MEASURED, FLAT -> {prof_kb:.0f} KB whole corpus, forever")
    print(f"  read-time context      top-8 distilled memories (~1,440 tok) << 4,096 raw chunk tok")
    return dict(mem_items=mem_lo, write_cost=write_cost, store_mb=store_mb, mem_vec_mb=mem_vec_mb)


def breakeven(rag_full, mem):
    RAG_TOK, MEM_TOK = 8 * CHUNK_TOK, 8 * 180   # 4096 raw vs ~1440 distilled tok/query
    dwrite = mem["write_cost"] - rag_full["emb_cost"]
    print(f"\n=== Read-time cost & break-even (two scenarios) ===")
    for name, rag_rate, mem_rate in [
        ("same reader (gpt-4o-mini both) — token-count floor", 0.15, 0.15),
        ("matched-to-capability (RAG->frontier $2.50, memory->cheap $0.15)", 2.50, 0.15),
    ]:
        rag_q = RAG_TOK / 1e6 * rag_rate
        mem_q = MEM_TOK / 1e6 * mem_rate
        dq = rag_q - mem_q
        be = dwrite / dq if dq > 0 else float("inf")
        print(f"  [{name}]")
        print(f"     RAG ${rag_q*1000:.3f}/1k q   memory ${mem_q*1000:.3f}/1k q   break-even ~{be:,.0f} queries")
    print("  (memory's real edge: a cheap reader answers distilled facts that raw chunks need a frontier reader for)")


def accumulation(g):
    """Time axis: RAG grows linearly & keeps every superseded chunk forever; the
    consolidated profile stays flat. Episodic memory grows sublinearly (provisional)."""
    print(f"\n=== Accumulation over time (same org, more activity) ===")
    base_chunks = math.ceil((g['full_chars']/CHARS_PER_TOK) / (CHUNK_TOK*(1-OVERLAP)))
    prof_kb = 2.5 * g['n_accts']
    print(f"  {'volume':>7} | {'RAG chunks':>11} {'RAG vec MB':>11} | {'profile KB (flat)':>17}")
    for mult in (1, 2, 3):
        ch = base_chunks * mult
        print(f"  {mult}x-yr  | {ch:>11,} {ch*VEC_BYTES/1e6:>10.0f}M | {prof_kb:>16.0f}K")
    print("  RAG: linear forever (append-only keeps stale/duplicate chunks). Profile: flat.")
    print("  Episodic memory: sublinear (dedup) — provisional until full-corpus ingest lands.")


def main():
    c = sqlite3.connect(bs.DB)
    g = gather(c)
    print(f"CORPUS: {g['n_accts']} accounts, {g['total_events']:,} activities, "
          f"{g['full_chars']/1e6:.1f}M chars total ({g['tx_n']:,} transcripts = {g['tx_chars']/1e6:.1f}M chars)")
    r_tx = rag("transcripts only", g["tx_chars"], g["tx_n"])
    r_full = rag("full episodic corpus", g["full_chars"], g["full_n"])
    m = memory(g["total_events"], g["n_accts"])
    breakeven(r_full, m)
    accumulation(g)


if __name__ == "__main__":
    main()


==> anc/rag_extract_code.json <==
[
  {
    "reader": "gpt-4o",
    "ok": 75,
    "n": 100,
    "acc": 75.0,
    "median_latency_s": 0.95,
    "errors": 0
  },
  {
    "reader": "gpt-4o-mini",
    "ok": 76,
    "n": 100,
    "acc": 76.0,
    "median_latency_s": 1.18,
    "errors": 0
  }
]

==> anc/rag_extract_code_tonly.json <==
[
  {
    "reader": "gpt-4o",
    "ok": 83,
    "n": 100,
    "acc": 83.0,
    "median_latency_s": 1.14,
    "errors": 0
  },
  {
    "reader": "gpt-4o-mini",
    "ok": 81,
    "n": 100,
    "acc": 81.0,
    "median_latency_s": 1.47,
    "errors": 0
  }
]

==> anc/rag_read.json <==
[
  {
    "reader": "gpt-4o",
    "ok": 42,
    "n": 100,
    "acc": 42.0,
    "median_latency_s": 0.59,
    "cost_per_100": 0.2514,
    "cost_per_query": 0.00251
  },
  {
    "reader": "gpt-4o-mini",
    "ok": 16,
    "n": 100,
    "acc": 16.0,
    "median_latency_s": 2.1,
    "cost_per_100": 0.0307,
    "cost_per_query": 0.00031
  }
]

==> anc/split.json <==
{
 "train": [
  "42",
  "41",
  "91",
  "9",
  "65",
  "50",
  "1",
  "70",
  "15",
  "78",
  "73",
  "10",
  "55",
  "56",
  "72",
  "45",
  "48",
  "92",
  "76",
  "37",
  "30",
  "21",
  "32",
  "96",
  "80",
  "49",
  "83",
  "26",
  "87",
  "33",
  "8",
  "47",
  "59",
  "63",
  "74",
  "44",
  "98",
  "52",
  "85",
  "12",
  "36",
  "23",
  "39",
  "40",
  "18",
  "66",
  "61",
  "60",
  "7",
  "34",
  "99",
  "46",
  "2",
  "51",
  "16",
  "38",
  "58",
  "68",
  "22",
  "62",
  "24",
  "5",
  "6",
  "67",
  "82",
  "19",
  "79",
  "43",
  "90",
  "20",
  "0",
  "95",
  "57",
  "93",
  "53",
  "89",
  "25",
  "71",
  "84",
  "77"
 ],
 "test": [
  "64",
  "29",
  "27",
  "88",
  "97",
  "4",
  "54",
  "75",
  "11",
  "69",
  "86",
  "13",
  "17",
  "28",
  "31",
  "35",
  "94",
  "3",
  "14",
  "81"
 ],
 "_note": "RECONSTRUCTED seed42 80/20 over cached lead keys; original split.json lost. 'all' arm (paper ablation) is split-independent."
}

==> anc/table_8020.json <==
{
"activity_priority": {
"o1": 32,
"g4": 27,
"ns": 40,
"sk": 80,
"rt": 80,
"cmp": 15,
"n": 20
},
"best_region_identification": {
"o1": 77,
"g4": 57,
"ns": 100,
"sk": 100,
"rt": 100,
"cmp": 85,
"n": 20
},
"case_routing": {
"o1": 60,
"g4": 52,
"ns": 100,
"sk": 100,
"rt": 100,
"cmp": 100,
"n": 20
},
"conversion_rate_comprehension": {
"o1": 48,
"g4": 23,
"ns": 100,
"sk": 95,
"rt": 100,
"cmp": 95,
"n": 20
},
"handle_time": {
"o1": 61,
"g4": 41,
"ns": 90,
"sk": 100,
"rt": 100,
"cmp": 100,
"n": 20
},
"invalid_config": {
"o1": 14,
"g4": 9,
"ns": 60,
"sk": 85,
"rt": 85,
"cmp": 60,
"n": 20
},
"lead_qualification": {
"o1": 56,
"g4": 38,
"ns": 80,
"sk": 70,
"rt": 80,
"cmp": 30,
"n": 20
},
"lead_routing": {
"o1": 74,
"g4": 0,
"ns": 100,
"sk": 100,
"rt": 100,
"cmp": 100,
"n": 20
},
"monthly_trend_analysis": {
"o1": 62,
"g4": 15,
"ns": 95,
"sk": 100,
"rt": 100,
"cmp": 100,
"n": 20
},
"named_entity_disambiguation": {
"o1": 20,
"g4": 17,
"ns": 95,
"sk": 95,
"rt": 95,
"cmp": 75,
"n": 20
},
"policy_violation_identification": {
"o1": 77,
"g4": 55,
"ns": 90,
"sk": 90,
"rt": 90,
"cmp": 85,
"n": 20
},
"quote_approval": {
"o1": 26,
"g4": 8,
"ns": 55,
"sk": 100,
"rt": 100,
"cmp": 100,
"n": 20
},
"sales_amount_understanding": {
"o1": 39,
"g4": 40,
"ns": 60,
"sk": 70,
"rt": 70,
"cmp": 95,
"n": 20
},
"sales_cycle_understanding": {
"o1": 50,
"g4": 13,
"ns": 70,
"sk": 100,
"rt": 100,
"cmp": 100,
"n": 20
},
"top_issue_identification": {
"o1": 67,
"g4": 36,
"ns": 95,
"sk": 100,
"rt": 100,
"cmp": 100,
"n": 20
},
"transfer_count": {
"o1": 46,
"g4": 25,
"ns": 70,
"sk": 100,
"rt": 100,
"cmp": 100,
"n": 20
},
"wrong_stage_rectification": {
"o1": 47,
"g4": 46,
"ns": 50,
"sk": 95,
"rt": 95,
"cmp": 85,
"n": 20
}
}
